No Provisioned Concurrency: Fast RDMA-codesigned Remote Fork for Serverless Computing

Serverless platforms essentially face a tradeoff between container startup time and provisioned concurrency (i.e., cached instances), which is further exaggerated by the frequent need for remote container initialization. This paper presents MITOSIS, an operating system primitive that provides fast remote fork, which exploits a deep codesign of the OS kernel with RDMA. By leveraging the fast remote read capability of RDMA and partial state transfer across serverless containers, MITOSIS bridges the performance gap between local and remote container initialization. MITOSIS is the first to fork over 10,000 new containers from one instance across multiple machines within a second, while allowing the new containers to efficiently transfer the pre-materialized states of the forked one. We have implemented MITOSIS on Linux and integrated it with FN, a popular serverless platform. Under load spikes in real-world serverless workloads, MITOSIS reduces the function tail latency by 89% with orders of magnitude lower memory usage. For serverless workflow that requires state transfer, MITOSIS improves its execution time by 86%.

==> data-new/app.py <==
color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]

class Application:
    def __init__(self, app_dict):
        """
        Caching denotes as baseline for normalization
        """
        self.app_dict = app_dict
        self.color_list = {}

        for count,k in enumerate(self.app_dict):
            self.color_list[k] = color_list[(count + 0) % len(color_list)]

    

==> data-new/cow/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618
def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data-new/cow/cow-mem.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *

import os
import sys
import inspect

currentdir = os.path.dirname(os.path.abspath(inspect.getfile(inspect.currentframe())))
parentdir = os.path.dirname(currentdir)
sys.path.insert(0, parentdir) 

from app import *

io_path = "../../excel-data-new/cow-mem.xlsx"
sheet_name = "Sheet1"
data = pd.read_excel(io_path, sheet_name=sheet_name)

app_name = list(data.get(data.keys()[0]))

image = list(data.get(data.keys()[1]))
working = list(data.get(data.keys()[2]))

sbar_wz = 0.4
fontsize = 5.5
latex_col = 241.02039  ## pt

print(app_name)

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    labels = np.arange(len(app_name))

    ax.bar(labels, image, sbar_wz, label="Image size", lw=0.1, edgecolor="black", color="white")
    ax.bar(labels, working, sbar_wz, label="Working set", lw=0.05, edgecolor="black", color=color_list[2])

    ax.set_ylabel('Runtime memory usage (%)', fontsize=fontsize - 1, labelpad=1.5)
    
    x_tick_names = ['image', 'matmul', 'gzip', 'linpack', 'chameleon', 'pyaes', 'dd']

    plt.ylim([0,1.4])
    plt.yticks(ticks=[0.25,0.5,0.75,1,1.2], labels=["25","50","75","100","120"],fontsize=fontsize - 1, fontproperties=font)
    plt.xticks((labels + sbar_wz / 2)[0:len(x_tick_names)],
               x_tick_names,
               rotation=15, fontsize=fontsize - 1, fontproperties=font)    

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")

    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper center', handlelength=1, labelspacing=0.2, ncol=2)    

    fig.tight_layout()
    
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)               
    fig.set_size_inches(get_figsize(latex_col, wf=0.6, hf=0.26))
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/cow/cow-perf-thpt.py <==
from gettext import lngettext
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
from brokenaxes import brokenaxes

from common import *

con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')


color_list = ["blue", "red","white", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]

x_tick_names = ['hello\n(H)', 'compression\n(CO)', 'json\n(J)', 'pyaes\n(P)', 'chameleon\n(CH)', 'image\n(I)', 'pagerank\n(PR)','recognition\n(R)']
fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_space = 0.08
sbar_wz = 0.4 - sbar_space
whole_bar_width = 0.4 * 2
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

io_path = "../../excel-data-new/e2e-cow.xlsx"
sheet_name = "thpt"

data = pd.read_excel(io_path, sheet_name=sheet_name)
ratio = list(data.get(data.keys()[0]))
non_cow = list(data.get(data.keys()[4]))
cow = list(data.get(data.keys()[2]))
cow_2 = list(data.get(data.keys()[3]))

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

print(cow)

ylabel_sz = fontsize + 1
yticks_sz = fontsize + 1
xlabel_sz = fontsize

def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which='major', length=0, axis="x")
        ax.tick_params(which='minor', length=0, axis="x")
        ax.tick_params(which='minor', length=0, axis="y")
        ax.tick_params(which='major', length=1, axis="y") 
    ax.tick_params(axis='y', labelsize=yticks_sz)
    ax.tick_params(axis='y', which='major', pad=2)    
    ax.yaxis.set_tick_params(width=0.5)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

def plot_labels(
    x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
    absolate_y = None, absolute_ax = None , colors=[]
):
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
#            ax = axs[k][i]
            ax = None
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass

            text =             text = "{:>6,.0f}".format(data[k][i],',d')

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y,
                s=text,
                fontsize=fontsize ,
                fontproperties=font,
                rotation=90,
                color=color,
                font = con_font,
                zorder=1024,
            )     

def get_warm_perf():
    io_path = "../../excel-data-new/e2e-execution.xlsx"
    sheet_name = "avg"    
    data = pd.read_excel(io_path, sheet_name=sheet_name)               
    caching = list(data.get(data.keys()[6 + 0]))
    return caching

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, ax = plt.subplots()
    labels = np.arange(start = -1, stop = 12, step = 1.8)

    app = {"Non-COW" : non_cow, "COW (Prefetch=1)" : cow, "COW (Prefetch=2)" : cow_2}
    app_new = {}
    caching = cow

    ## normalize 
    for k in app:
        app_new[k] = [0 for i in caching]
        for i in range(len(caching)):
            app_new[k][i] = app[k][i] / caching[i]    

    for i,k in enumerate(app):
#        ax.bar(labels + sbar_wz * i, app[k], sbar_wz, label=k, lw=0.05, edgecolor="black", color=color_list[i], zorder=3)
        hatch = '/////////'
        if k != "COW (Prefetch=2)":
            hatch = None
        ax.bar(labels + (sbar_wz + sbar_space) * i, app_new[k], sbar_wz, label=k, lw=0.05, edgecolor="black", color=color_list[i], zorder=3, hatch=hatch)        

    bax =  ax    
    leg = bax.legend(fontsize=fontsize, frameon=True,
              loc='upper center', 
              handlelength=0.8, labelspacing=0.3, ncol=3 ,
#              bbox_to_anchor=(0.8, 1.2),
              )

    leg.set_zorder(1024)
    leg.get_frame().set_linewidth(0.0)              

    ax.set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names_short,
               rotation=0, fontsize=fontsize, fontproperties=font)   
    """
    axs[1].set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names,
               rotation=35, fontsize=fontsize, fontproperties=font)                  

    axs[1].set_yticks([0,15,30])
    """
    ax.set_yticks([0,0.5, 1])
    ax.set_ylim(0,2.5)

    bax.set_ylabel('Fork throughput\n$(\\bf{normalized}$)', fontsize=ylabel_sz, labelpad=5, fontproperties=font)    

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    """
    for ax in axs:
        ax.spines["right"].set_visible(False)
        ax.spines["top"].set_visible(False)
        #ax.yaxis.grid(True,which="major",lw=0.5,linestyle="--",color='0.8', zorder=0)    
        ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    """        

    data = {
        "ncow": app["Non-COW"],
        "cow1": app["COW (Prefetch=1)"],
        "cow2"  : app["COW (Prefetch=2)"]
    }        

    daxs = {
#        "ncow" : [axs[1] for i in app["Non-COW"]],
#        "cow1" : [axs[1] for i in app["Non-COW"]],
#        "cow2"  : [axs[1] for i in app["Non-COW"]],
    }

    formats = {
        "ncow" : ["%.1f"] + ["%.1f"] + ["%.0f" for i in app["Non-COW"]],
        "cow1" : ["%.1f"] + ["%.1f"] + ["%.0f" for i in app["Non-COW"]],
        "cow2"  : ["%.1f"] + ["%.1f"] + ["%.0f" for i in app["Non-COW"]],        
    } 
    backgrounds = {
        "ncow": "none",
        "cow1": "none",
        "cow2": "none",
    }       

    offsets_k = {
        "ncow": -0.1,
        "cow1" : 0.4,
        "cow2": 0.8,
    }    
    offsets_v = [0.9 * i for i in range(-1, 24, 2)]    

    plot_labels(
        -0.2,
        daxs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y={},
        absolate_y=1.2,
        absolute_ax=ax,
    )  

    adjust_ax_style(ax)

    fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.32))
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/cow/cow-perf.py <==
from gettext import lngettext
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
from brokenaxes import brokenaxes

from common import *

color_list = ["blue", "red","white", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]
con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

x_tick_names = ['hello\n(H)', 'compression\n(CO)', 'json\n(J)', 'pyaes\n(P)', 'chameleon\n(CH)', 'image\n(I)', 'pagerank\n(PR)','recognition\n(R)']
fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_space = 0.08
sbar_wz = 0.4 - sbar_space
whole_bar_width = 0.4 * 2
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

io_path = "../../excel-data-new/e2e-cow.xlsx"
sheet_name = "cow"

data = pd.read_excel(io_path, sheet_name=sheet_name)
ratio = list(data.get(data.keys()[0]))
non_cow = list(data.get(data.keys()[4]))
cow = list(data.get(data.keys()[2]))
cow_2 = list(data.get(data.keys()[3]))

print(cow)

ylabel_sz = fontsize + 1
yticks_sz = fontsize + 1
xlabel_sz = fontsize

def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which='major', length=0, axis="x")
        ax.tick_params(which='minor', length=0, axis="x")
        ax.tick_params(which='minor', length=0, axis="y")
        ax.tick_params(which='major', length=1, axis="y") 
    ax.tick_params(axis='y', labelsize=yticks_sz)
    ax.tick_params(axis='y', which='major', pad=2)    
    ax.yaxis.set_tick_params(width=0.5)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

def plot_labels(
    x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
    absolate_y = None, absolute_ax = None , colors=[]
):
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
#            ax = axs[k][i]
            ax = None
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass

            text = "%3.3s" % data[k][i]

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y,
                s=text,
                fontsize=fontsize,
                fontproperties=font,
                rotation=90,
                color=color,
#                backgroundcolor=backgrounds[k],
                zorder=1024,
                font = con_font,
            )     

def get_warm_perf():
    io_path = "../../excel-data-new/e2e-execution.xlsx"
    sheet_name = "avg"    
    data = pd.read_excel(io_path, sheet_name=sheet_name)               
    caching = list(data.get(data.keys()[6 + 0]))
    return caching

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, ax = plt.subplots()
    labels = np.arange(start = -1, stop = 12, step = 1.8)

    app = {"Non-COW" : non_cow, "COW (Prefetch=1)" : cow, "COW (Prefetch=2)" : cow_2}
    app_new = {}
    caching = cow

    ## normalize 
    for k in app:
        app_new[k] = [0 for i in caching]
        for i in range(len(caching)):
            app_new[k][i] = app[k][i] / caching[i]    

    for i,k in enumerate(app):
        hatch = '/////////'
        if k != "COW (Prefetch=2)":
            hatch = None
#        ax.bar(labels + sbar_wz * i, app[k], sbar_wz, label=k, lw=0.05, edgecolor="black", color=color_list[i], zorder=3)
        ax.bar(labels + (sbar_wz + sbar_space) * i, app_new[k], sbar_wz, label=k, lw=0.05, edgecolor="black", color=color_list[i], zorder=3, hatch=hatch)        

    bax =  ax    
    leg = bax.legend(fontsize=fontsize, frameon=False,
              loc='upper center', 
              handlelength=0.8, labelspacing=0.3, ncol=3 ,
#              bbox_to_anchor=(0.8, 1.2),
              )

    leg.set_zorder(1024)
    leg.get_frame().set_linewidth(0.0)              

    ax.set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names_short,
               rotation=0, fontsize=fontsize, fontproperties=font)   
    """
    axs[1].set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names,
               rotation=35, fontsize=fontsize, fontproperties=font)                  

    axs[1].set_yticks([0,15,30])
    """
    ax.set_yticks([0,0.5, 1,1.5])
    ax.set_ylim(0,2.7)

    bax.set_ylabel('Fork time\n($\\bf{normalized}$)', fontsize=ylabel_sz, labelpad=5, fontproperties=font)    

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    """
    for ax in axs:
        ax.spines["right"].set_visible(False)
        ax.spines["top"].set_visible(False)
        #ax.yaxis.grid(True,which="major",lw=0.5,linestyle="--",color='0.8', zorder=0)    
        ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    """        

    data = {
        "ncow": app["Non-COW"],
        "cow1": app["COW (Prefetch=1)"],
        "cow2"  : app["COW (Prefetch=2)"]
    }        

    daxs = {
#        "ncow" : [axs[1] for i in app["Non-COW"]],
#        "cow1" : [axs[1] for i in app["Non-COW"]],
#        "cow2"  : [axs[1] for i in app["Non-COW"]],
    }

    formats = {
        "ncow" : ["%.1f"] + ["%.1f"] + ["%.0f" for i in app["Non-COW"]],
        "cow1" : ["%.1f"] + ["%.1f"] + ["%.0f" for i in app["Non-COW"]],
        "cow2"  : ["%.1f"] + ["%.1f"] + ["%.0f" for i in app["Non-COW"]],        
    } 
    backgrounds = {
        "ncow": "none",
        "cow1": "none",
        "cow2": "none",
    }       

    offsets_k = {
        "ncow": 0,
        "cow1" : 0.4,
        "cow2": 0.8,
    }    
    offsets_v = [0.9 * i for i in range(-1, 24, 2)]    

    plot_labels(
        -0.3,
        daxs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y={},
        absolate_y=1.7,
        absolute_ax=ax,
    )  


    adjust_ax_style(ax)

    fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.32))
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/cow/micro-cow-perf.py <==
from gettext import lngettext
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *

color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]

fontsize = 8
latex_col = 241.02039  ## pt
linewidth = 0.7

io_path = "../../excel-data-new/micro.xlsx"
sheet_name = "touch-ratio"

data = pd.read_excel(io_path, sheet_name=sheet_name)
ratio = list(data.get(data.keys()[0]))
cow_1 = list(data.get(data.keys()[1]))
cow_2 = list(data.get(data.keys()[2]))
non_cow = list(data.get(data.keys()[3]))

def mark_point(line_x, anotate_y, text_x, text_y, label, h=150, color=None, dx = 0):
    plt.plot([line_x, line_x], [-0.5, h], '--', lw=linewidth - 0.4, color="black")

    if color == None: 
        plt.annotate(label, xy=(line_x + dx, anotate_y), xytext=(text_x, text_y), fontsize=fontsize - 2, \
                arrowprops=dict(facecolor='black',linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1))
    else:
        plt.annotate(label, xy=(line_x + dx, anotate_y), xytext=(text_x, text_y), fontsize=fontsize - 2, backgroundcolor=color, \
                arrowprops=dict(facecolor='black',linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1))        

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    ax.plot(90, 65, marker="o", color="white", markeredgecolor="black", markersize=5, linewidth=0.01)
    ax.plot(60, 50, marker="o", color="white", markeredgecolor="black", markersize=5, linewidth=0.01)

    ax.plot(ratio, cow_1, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth, label="COW (Prefetch=1)", color="red") 
    ax.plot(ratio, cow_2, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth, label="COW (Prefetch=2)", color="black")             
           
    ax.plot(ratio, non_cow, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth, label="Non-COW",color="blue",zorder=1024)              

    leg = ax.legend(fontsize=fontsize - 2.5, 
              loc=(0.05,0.35), 
              frameon=True,
              # loc="upper left",
              handlelength=0.4, labelspacing=0.8, ncol=1)   
    leg.set_zorder(4)
    leg.get_frame().set_linewidth(0.0)                
    #leg.set_visible(False)

    #ax.set_xscale('log')
    x_labels = [0,20,40,60,80,100]

    y_labels = [0,20,40,60,80,100]
    ax.set_yticks(y_labels,labels=y_labels, fontsize=fontsize - 1, fontproperties=font)    

#    ax.set_yscale('log')
    ax.set_ylabel('Time',
                  fontsize=fontsize - 0.5, labelpad=1.5)
    
    ax.set_ylabel('Fork time (ms)', fontsize=fontsize - 1, labelpad=2,fontproperties=font)    
#    ax.set_ylabel('$\\bf{Startup + Exe}$\nslowdown', fontsize=fontsize - 1, labelpad=2,fontproperties=font)        
    ax.set_xlabel('Touch ratio of the child (%)', fontsize=fontsize, labelpad=2, fontproperties=font)

#    plt.yticks(fontsize=fontsize - 1, fontproperties=font)    

    ## draw the label lines
#    plt.plot([89, 89], [-0.5, 250], '--', lw=linewidth - 0.3, color="black")

    plt.annotate('90%', xy=(90, 63), xytext=(85.7, 31), fontsize=fontsize - 1, \
            arrowprops=dict(facecolor='black',linewidth=linewidth - 0.2, arrowstyle="->") \
    )

    plt.annotate('60%', xy=(60, 53), xytext=(55.5, 76), fontsize=fontsize - 1, \
            arrowprops=dict(facecolor='black',linewidth=linewidth - 0.2, arrowstyle="->") \
    )    

    poss = [12,30,39,48,58,27,62,67]

    text_pos = 100 + 10

    ax.text(poss[0] - 2,
        text_pos,
        s="H",
        fontsize=fontsize - 1,
        fontproperties=font,
    )

    ax.text(poss[1] - 2,
        text_pos,
        s="CO",
        fontsize=fontsize - 1,
        fontproperties=font,
    )    

    ax.text(poss[2] - 1,
        text_pos,
        s="J",
        fontsize=fontsize - 1,
        fontproperties=font,
    )  

    ax.text(poss[3] - 1,
        text_pos,
        s="P",
        fontsize=fontsize - 1,
        fontproperties=font,
    )         

    ax.text(poss[4] - 3.5,
        text_pos,
        s="CH PR R",
        fontsize=fontsize - 1,
        fontproperties=font,
    )  

    ax.text(poss[5] - 1,
        text_pos,
        s="I",
        fontsize=fontsize - 1,
        fontproperties=font,
    )         

    ax.scatter(poss,[100 for i in poss], zorder=2,marker="*", color="red")
    ax.spines["top"].set_position(("data", 100))
    ax.spines["top"].set_visible(True)

    ax.spines["left"].set_bounds((-1, 100))
    ax.spines["right"].set_bounds((-1, 100))

    """
    ## plot the working sets

    ## hello world
    mark_point(11, 120, 0, 135, "hello")

    ## compression
    mark_point(28, 120, 32, 135, "compression")

    ## json
    mark_point(39, 100, 43, 120, "json", 120)

    ## pyaes
    mark_point(49, 100, 55, 120, "pyaes", 120)

    ## chameleon
    mark_point(60,50,75, 55, "chameleon", 110, dx=-1.5)

    ## image
    mark_point(27,120,12, 135, "image", 150,dx=1)

    ## recognition
    mark_point(67,35, 75, 35, "recognition", 110)

    ## pagerank
    mark_point(62, 15, 75, 15, "pagerank", 110)
    """

    ax.tick_params(which='major', length=1, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")    

    ax.spines["right"].set_visible(False)
    ax.spines["top"].set_visible(False)
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax.set_xticks(x_labels,labels=x_labels, fontsize=fontsize - 1, fontproperties=font)    

    fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.32))
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/cow/micro-cow-thpt.py <==
from gettext import lngettext
from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *

color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]

fontsize = 8
latex_col = 241.02039  ## pt
linewidth = 0.7

io_path = "../../excel-data-new/micro.xlsx"
sheet_name = "touch-ratio-thpt"

data = pd.read_excel(io_path, sheet_name=sheet_name)
ratio = list(data.get(data.keys()[0]))
cow_1 = list(data.get(data.keys()[1]))
cow_2 = list(data.get(data.keys()[2]))
non_cow = list(data.get(data.keys()[3]))

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

def double(x):
    res = []
    for i in x:
        res.append(i * 2)
    return res

cow_1 = double(cow_1)
cow_2 = double(cow_2)
non_cow = double(non_cow)

def mark_point(line_x, anotate_y, text_x, text_y, label, h=150, color=None, dx = 0):
    plt.plot([line_x, line_x], [-0.5, h], '--', lw=linewidth - 0.4, color="black")

    if color == None: 
        plt.annotate(label, xy=(line_x + dx, anotate_y), xytext=(text_x, text_y), fontsize=fontsize - 2, \
                arrowprops=dict(facecolor='black',linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1))
    else:
        plt.annotate(label, xy=(line_x + dx, anotate_y), xytext=(text_x, text_y), fontsize=fontsize - 2, backgroundcolor=color, \
                arrowprops=dict(facecolor='black',linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1))        

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

#    ax.plot(90, 65, marker="o", color="white", markeredgecolor="black", markersize=5, linewidth=0.01)
#    ax.plot(60, 50, marker="o", color="white", markeredgecolor="black", markersize=5, linewidth=0.01)

    ax.plot(ratio, cow_1, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth, label="COW (Prefetch=1)", color="red") 
    ax.plot(ratio, cow_2, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth, label="COW (Prefetch=2)", color="black")             
           
    ax.plot(ratio, non_cow, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth, label="Non-COW",color="blue")              

    leg = ax.legend(fontsize=fontsize - 2.5, 
#              loc=(0.05,0.4), 
              frameon=True,
              loc="lower right",
              handlelength=0.4, labelspacing=0.3, ncol=2)   
    leg.set_zorder(4)
    leg.get_frame().set_linewidth(0.0)                
    #leg.set_visible(False)

    ax.set_yscale('log')
    x_labels = [0,20,40,60,80,100]

    y_labels = [0,20,40,60,80,100]
    ax.tick_params(axis='y', which='major', labelsize=fontsize - 1)

#    ax.set_yticks(fontsize=fontsize - 1, fontproperties=font)    

    ax.set_ylabel('Time',
                  fontsize=fontsize - 0.5, labelpad=1.5)
    
    ax.set_ylabel('Fork throughput', fontsize=fontsize - 1, labelpad=2,fontproperties=font)    
#    ax.set_ylabel('$\\bf{Startup + Exe}$\nslowdown', fontsize=fontsize - 1, labelpad=2,fontproperties=font)        
    ax.set_xlabel('Touch ratio of the child (%)', fontsize=fontsize, labelpad=2, fontproperties=font)

#    plt.yticks(fontsize=fontsize - 1, fontproperties=font)    

    ## draw the label lines
#    plt.plot([89, 89], [-0.5, 250], '--', lw=linewidth - 0.3, color="black")

    """
    plt.annotate('90%', xy=(90, 63), xytext=(85.7, 31), fontsize=fontsize - 1, \
            arrowprops=dict(facecolor='black',linewidth=linewidth - 0.2, arrowstyle="->") \
    )

    plt.annotate('60%', xy=(60, 53), xytext=(55.5, 76), fontsize=fontsize - 1, \
            arrowprops=dict(facecolor='black',linewidth=linewidth - 0.2, arrowstyle="->") \
    )  
    """  

    
    poss = [12,30,39,48,58,27,62,67]

    text_pos = 100000

    ax.text(poss[0] - 2,
        text_pos,
        s="H",
        fontsize=fontsize - 1,
        fontproperties=font,
    )

    ax.text(poss[1] - 2,
        text_pos,
        s="CO",
        fontsize=fontsize - 1,
        fontproperties=font,
    )    

    ax.text(poss[2] - 1,
        text_pos,
        s="J",
        fontsize=fontsize - 1,
        fontproperties=font,
    )  

    ax.text(poss[3] - 1,
        text_pos,
        s="P",
        fontsize=fontsize - 1,
        fontproperties=font,
    )         

    ax.text(poss[4] - 3.5,
        text_pos,
        s="CH PR R",
        fontsize=fontsize - 1,
        fontproperties=font,
    )  

    ax.text(poss[5] - 1,
        text_pos,
        s="I",
        fontsize=fontsize - 1,
        fontproperties=font,
    )   

    top = text_pos / 2 * 1.5
    ax.set_ylim(1,top * 1.5)      

    ax.scatter(poss,[text_pos / 2 for i in poss], zorder=2,marker="*", color="red")
    ax.spines["top"].set_position(("data", top))
    ax.spines["left"].set_bounds((1, top))
    ax.spines["right"].set_bounds((1,top))

    """
    ## plot the working sets

    ## hello world
    mark_point(11, 120, 0, 135, "hello")

    ## compression
    mark_point(28, 120, 32, 135, "compression")

    ## json
    mark_point(39, 100, 43, 120, "json", 120)

    ## pyaes
    mark_point(49, 100, 55, 120, "pyaes", 120)

    ## chameleon
    mark_point(60,50,75, 55, "chameleon", 110, dx=-1.5)

    ## image
    mark_point(27,120,12, 135, "image", 150,dx=1)

    ## recognition
    mark_point(67,35, 75, 35, "recognition", 110)

    ## pagerank
    mark_point(62, 15, 75, 15, "pagerank", 110)
    """

    ax.tick_params(which='major', length=1, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")    

    ax.spines["right"].set_visible(False)
    ax.spines["top"].set_visible(False)
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.xaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax.set_xticks(x_labels,labels=x_labels, fontsize=fontsize - 1, fontproperties=font)    


    fig.set_size_inches(get_figsize(latex_col, wf=1, hf=0.32))
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/end-to-end/app.py <==
import pandas as pd

# color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]
color_list =  [
    "#3288bd",        ## caching
    "#f46d43",        ## CRIU-local
    "#d53e4f",        ## CRIU-remote
    "#fdae61",        ## FaasNET
    "#abdda4",        ## MITOSIS
    "#66c2a5",        ## MITOSIS-cache
]

def get_color(app):
    color_map = {
        "mos_cache" : "#66c2a5",
        "mos" : "#abdda4",
        "cache" : "#3288bd",
        "cold" : "#fdae61",
        "criu_local" : "#f46d43",
        "criu_remote" : "#d53e4f"
    }
    return color_map[app]

"""
color_list =  [
    "#000000",        ## caching 
    "#006742",        ## CRIU-local 
    "#00A272",        ## CRIU-remote
    "#0000FF",        ## FaasNET 
    "#EC00B8",        ## MITOSIS
    "#FF0071",        ## MITOSIS-cache
]
"""

class Application:
    def __init__(self, app_dict,err={}):
        """
        Caching denotes as baseline for normalization
        """
        self.app_dict = app_dict
        self.color_list = {}
        self.err = err
        print(self.err)

        for count, k in enumerate(self.app_dict):
            self.color_list[k] = color_list[(count + 0) % len(color_list)]

    def self_normalize_res(self, base_key):
        def __normalization(data):
            """
            Min-Max normalization
            """
            return [x / data[0] for x in data]
            # range = np.max(data) - np.min(data)
            # return (data - np.min(data)) / range

        new_dict = {}
        base = self.app_dict[base_key]
        print(self.app_dict)
        for k in self.app_dict:
            new_v = []
            v = self.app_dict[k]
            for i in range(len(v)):
                new_v.append(v[i] / base[i])

            new_dict[k] = new_v

        return Application(new_dict)


def get_prepare_app():

    io_path = "../../excel-data-new/e2e-prepare.xlsx"
    sheet_name = "avg"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

    criu_local = list(data.get(data.keys()[1]))
    criu_remote = list(data.get(data.keys()[2]))
    mitosis = list(data.get(data.keys()[3]))
    mitosis_cache = list(data.get(data.keys()[4]))
    faas_net = list(data.get(data.keys()[5]))
    caching = list(data.get(data.keys()[6]))

    data = pd.read_excel(io_path, sheet_name="err")
    error = {
        "Caching": list(data.get(data.keys()[6])),
        "CRIU-local": list(data.get(data.keys()[1])),
        "CRIU-remote": list(data.get(data.keys()[2])),
        "FaasNET": list(data.get(data.keys()[5])),
        "MITOSIS": list(data.get(data.keys()[3])),
        "MITOSIS+cache": list(data.get(data.keys()[4])),
    }

    app = Application(
        {
            "Caching": caching,
            "CRIU-local": criu_local,
            "CRIU-remote": criu_remote,
            "FaasNET": faas_net,
            "MITOSIS": mitosis,
            "MITOSIS+cache": mitosis_cache,
        }, error,
    )

    return app

def get_startup_app():
    io_path = "../../excel-data-new/e2e-startup.xlsx"
    sheet_name = "avg"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

    criu_local = list(data.get(data.keys()[1]))
    criu_remote = list(data.get(data.keys()[2]))
    mitosis = list(data.get(data.keys()[3]))
    mitosis_cache = list(data.get(data.keys()[4]))
    faas_net = list(data.get(data.keys()[5]))
    caching = list(data.get(data.keys()[6]))

    data = pd.read_excel(io_path, sheet_name="err")
    error = {
        "Caching": list(data.get(data.keys()[6])),
        "CRIU-local": list(data.get(data.keys()[1])),
        "CRIU-remote": list(data.get(data.keys()[2])),
        "FaasNET": list(data.get(data.keys()[5])),
        "MITOSIS": list(data.get(data.keys()[3])),
        "MITOSIS+cache": list(data.get(data.keys()[4])),
    }


    app = Application(
        {
            "Caching": caching,
            "CRIU-local": criu_local,
            "CRIU-remote": criu_remote,
            "FaasNET": faas_net,
            "MITOSIS": mitosis,
            "MITOSIS+cache": mitosis_cache,
        }, error
    )

    return app

def get_execution_app():
    io_path = "../../excel-data-new/e2e-execution.xlsx"
    sheet_name = "avg"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

#    offset = 8 ## overheads
    offset = 0  ## raw data
    criu_local = list(data.get(data.keys()[1 + offset]))
    criu_remote = list(data.get(data.keys()[2 + offset]))
    mitosis = list(data.get(data.keys()[3 + offset ]))
    mitosis_cache = list(data.get(data.keys()[4 + offset ]))
    faas_net = list(data.get(data.keys()[5 + offset]))
    print(criu_local)
    print(criu_remote)
    caching = list(data.get(data.keys()[6 + offset]))

    data = pd.read_excel(io_path, sheet_name="err")
    error = {
        "Caching": list(data.get(data.keys()[6])),
        "CRIU-local": list(data.get(data.keys()[1])),
        "CRIU-remote": list(data.get(data.keys()[2])),
        "FaasNET": list(data.get(data.keys()[5])),
        "MITOSIS": list(data.get(data.keys()[3])),
        "MITOSIS+cache": list(data.get(data.keys()[4])),
    }

    app = Application(
        {
            "Caching": caching,
            "CRIU-local": criu_local,
            "CRIU-remote": criu_remote,
            "FaasNET": faas_net,
            "MITOSIS": mitosis,
            "MITOSIS+cache": mitosis_cache,
        }, error
    )

    return app


def get_micro_e2e_mitosis():
    io_path = "../../excel-data-new/micro.xlsx"
    prepare_mos = pd.read_excel(io_path, sheet_name="prepare")
    prepare_mos = list(prepare_mos.get(prepare_mos.keys()[3]))

    startup_mos = pd.read_excel(io_path, sheet_name="startup")
    startup_mos = list(startup_mos.get(startup_mos.keys()[2]))

    exe_mos = pd.read_excel(io_path, sheet_name="exe")
    exe_mos = list(exe_mos.get(exe_mos.keys()[4]))

    res = [ prepare_mos[i] + startup_mos[i] + exe_mos[i] for i in range(len(exe_mos))]
    print(res)
    return res


def get_factor_analysis_app():
    io_path = "../../excel-data-new/factor-analysis.xlsx"
    sheet_name = "factor"
    data = pd.read_excel(io_path, sheet_name=sheet_name)
    data_err = pd.read_excel(io_path, sheet_name='err')
    legend_names = ['Base', '+GL', '+FD',
                    '+DCT', '+No copy', '+Prefetch']
    di = {}
    edi = {}
    for i, name in enumerate(legend_names):
        di[name] = list(data.get(data.keys()[i + 1]))
        edi[name] = list(data_err.get(data_err.keys()[i + 1]))
    app = Application(di, edi)
    return app


def get_prefetch_step_lat_app():
    io_path = "../../excel-data-new/e2e-prefetch-step.xlsx"
    sheet_name = "avg"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

    non_prefetch = list(data.get(data.keys()[1]))
    prefetch_1 = list(data.get(data.keys()[2]))
    prefetch_2 = list(data.get(data.keys()[3]))
    prefetch_4 = list(data.get(data.keys()[4]))
    prefetch_6 = list(data.get(data.keys()[5]))
    caching = list(data.get(data.keys()[6]))

    data = pd.read_excel(io_path, sheet_name="err")
    error = {
        "No Prefetch": list(data.get(data.keys()[1])),
        "Prefetch (1)": list(data.get(data.keys()[2])),
        "Prefetch (2)": list(data.get(data.keys()[3])),
#        "Prefetch (4)": list(data.get(data.keys()[4])),
        "Prefetch (6)": list(data.get(data.keys()[5])),
        "MITOSIS+cache": list(data.get(data.keys()[6])),
    }

    app = Application(
        {
            "No Prefetch": non_prefetch,
            "Prefetch (1)": prefetch_1,
            "Prefetch (2)": prefetch_2,
#            "Prefetch (4)": prefetch_4,
            "Prefetch (6)": prefetch_6,
            "MITOSIS+cache": caching,
        }, error,
    )

    return app


def get_prefetch_step_memory_app():
    io_path = "../../excel-data-new/e2e-prefetch-step.xlsx"
    sheet_name = "memory"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

    non_prefetch = list(data.get(data.keys()[1]))[0:8]
    prefetch_1 = list(data.get(data.keys()[2]))[0:8]
    prefetch_2 = list(data.get(data.keys()[3]))[0:8]
    prefetch_4 = list(data.get(data.keys()[4]))[0:8]
    prefetch_6 = list(data.get(data.keys()[5]))[0:8]
    caching = list(data.get(data.keys()[6]))[0:8]
    p = list(data.get(data.keys()[7]))[0:8]

    data = pd.read_excel(io_path, sheet_name="err")
    error = {
        "No Prefetch": list(data.get(data.keys()[1])),
        "Prefetch (1)": list(data.get(data.keys()[2])),
        "Prefetch (2)": list(data.get(data.keys()[3])),
#        "Prefetch (4)": list(data.get(data.keys()[4])),
        "Prefetch (6)": list(data.get(data.keys()[5])),
        "MITOSIS+cache": list(data.get(data.keys()[6])),
    }

    app = Application(
        {
            "No Prefetch": non_prefetch,
            "Prefetch (1)": prefetch_1,
            "Prefetch (2)": prefetch_2,
#            "Prefetch (4)": prefetch_4,
            "Prefetch (6)": prefetch_6,
            "MITOSIS+cache": caching,
        }, error,
    )

    return app, p



def get_mem_provision():
    io_path = "../../excel-data-new/e2e-memory.xlsx"
    sheet_name = "p"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

    criu_local = list(data.get(data.keys()[1]))
    criu_remote = list(data.get(data.keys()[2]))
    mitosis = list(data.get(data.keys()[3]))
    mitosis_cache = list(data.get(data.keys()[4]))
    faas_net = list(data.get(data.keys()[5]))
    caching = list(data.get(data.keys()[6]))

    app = Application(
        {
            "Caching": caching,
            "CRIU-local": criu_local,
            "CRIU-remote": criu_remote,
            "FaasNET": faas_net,
            "MITOSIS": mitosis,
            "MITOSIS+cache": mitosis_cache,
        }
    )

    return app


def get_mem_runtime():
    io_path = "../../excel-data-new/e2e-memory.xlsx"
    sheet_name = "runtime"

    data = pd.read_excel(io_path, sheet_name=sheet_name)

    criu_local = list(data.get(data.keys()[1]))
    criu_remote = list(data.get(data.keys()[2]))
    mitosis = list(data.get(data.keys()[3]))
    mitosis_cache = list(data.get(data.keys()[4]))
    faas_net = list(data.get(data.keys()[5]))
    caching = list(data.get(data.keys()[6]))

    app = Application(
        {
            "Caching": caching,
            "CRIU-local": criu_local,
            "CRIU-remote": criu_remote,
            "FaasNET": faas_net,
            "MITOSIS": mitosis,
            "MITOSIS+cache": mitosis_cache,
        }
    )

    return app

==> data-new/end-to-end/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')
con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618
def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data-new/end-to-end/criu.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *
from app import *

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = ['image', 'matmul', 'gzip', 'linpack', 'chameleon', 'pyaes', 'dd']
fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.25
whole_bar_width = sbar_wz * 6
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize + 0.5
yticks_sz = fontsize
xlabel_sz = fontsize + 0.5

def plot_legend(ax):
    leg = ax.legend(fontsize=fontsize - 1, 
              loc='upper left', handlelength=0.8, labelspacing=0.5, ncol=1,
              frameon=True, fancybox=False
              )    
    leg.get_frame().set_linewidth(0.0)        

mem_m = []
criu_copy = { 
  "overall": [],
  "checkpoint"  : [],
  "restore" : [], 
  "execution" : [],
}

criu_remote = { 
  "overall": [],
  "checkpoint"  : [],
  "restore" : [], 
  "execution" : [],
}

warm_start = []
cold_start = []

def sum_up(v):
        a = np.array(v["execution"])
        print(v["execution"])
        a += np.array(v["checkpoint"]) 
        a += np.array(v["restore"])
        v["overall"] = a

def load_data():
        global mem_m, criu_copy, warm_start, cold_start

        ## first process the checkpoint data
        io_path = "../../excel-data-new/criu-motiv.xlsx"
        data = pd.read_excel(io_path, sheet_name="checkpoint")    
        data_warm = pd.read_excel(io_path, sheet_name="warm-start")  

        mem_m = list(data.get(data.keys()[0]))    
        print(mem_m)
        cold_start = list(data.get(data.keys()[1]))
        c_copy = list(data.get(data.keys()[2]))
        c_remote = list(data.get(data.keys()[3]))

        criu_copy["checkpoint"] = c_copy
        criu_remote["checkpoint"] = c_remote

        ## then the startup data
        data = pd.read_excel(io_path, sheet_name="startup")    
        cold_start = list(data.get(data.keys()[1]))
        c_copy = list(data.get(data.keys()[2]))        
        c_remote = list(data.get(data.keys()[3]))

        criu_copy["restore"] = c_copy
        criu_remote["restore"] = c_remote

        ## then the execution data         
        data = pd.read_excel(io_path, sheet_name="exe-random")    
        cold_start = list(data.get(data.keys()[1]))
        c_copy = list(data.get(data.keys()[2]))        
        c_remote = list(data.get(data.keys()[3]))
        
        criu_copy["execution"] = c_copy
        criu_remote["execution"] = c_remote

        ## finally sum up
        sum_up(criu_copy)
        sum_up(criu_remote)        

        warm_start = list(data_warm.get(data_warm.keys()[1]))
        print(warm_start)

def adjust_ax_style(ax):
    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=1.5, axis="y") 
    ax.tick_params(axis='y', labelsize=yticks_sz)
    ax.tick_params(axis='y', which='major', pad=2)    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

#    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def plot_checkpoint(ax):
    mem_mb = mem_m  
    criu_c = criu_copy["checkpoint"]
    criu_r = criu_remote["checkpoint"]

    ax.plot(mem_mb, criu_c, markerfacecolor='none', linestyle="solid",label="CRIU-local",
            linewidth=linewidth, color=color_list[1])  
    ax.plot(mem_mb, criu_r, markerfacecolor='none', linestyle="solid",label="CRIU-remote",
            linewidth=linewidth, color=color_list[2])              

    ax.set_xscale('log')
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)    
   
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ## draw the label lines
#    ax.plot([4, 4], [-0.5, 48], '-', lw=linewidth, color="black")
#    ax.text(3, 40, s="image", fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="white")

    ax.set_yticks([0,150,300,450,600], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('$\\bf{Checkpoint}$ time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)    

    ax.tick_params(axis='y', which='major', pad=1) 

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    
#    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    plot_legend(ax)

def plot_resume(ax):
    mem_mb = mem_m  
    criu_c = criu_copy["restore"]
    criu_r = criu_remote["restore"]

    ax.plot(mem_mb, criu_c, markerfacecolor='none', linestyle="solid",label="CRIU-local",
            linewidth=linewidth, color=color_list[1]) 
    ax.plot(mem_mb, criu_r, markerfacecolor='none', linestyle="solid",label="CRIU-remote",
            linewidth=linewidth, color=color_list[2])              

    ax.set_xscale('log')
    ax.set_xlim([0, 1024])
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)    
   
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ## draw the label lines
#    ax.plot([4, 4], [-0.5, 48], '-', lw=linewidth, color="black")
#    ax.text(3, 40, s="image", fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="white")

    ax.set_yticks([0,300,600,900], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('$\\bf{Restore}$ time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)    

    ax.tick_params(axis='y', which='major', pad=1) 

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    
#    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    plot_legend(ax)
            

def plot_execution(ax):
    mem_mb = mem_m  
    criu_c = criu_copy["execution"]  
    criu_r = criu_remote["execution"]

    ax.plot(mem_mb, criu_c, markerfacecolor='none', linestyle="solid",label="CRIU-local",
            linewidth=linewidth, color=color_list[1])  
    ax.plot(mem_mb, criu_r, markerfacecolor='none', linestyle="solid",label="CRIU-remote",
            linewidth=linewidth, color=color_list[2])              

    ax.set_xscale('log')
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)       
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ## draw the label lines
#    ax.plot([4, 4], [-0.5, 48], '-', lw=linewidth, color="black")
#    ax.text(3, 40, s="image", fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="white")

    ax.set_yticks([0,250,500,750,1000,1250,1500], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('$\\bf{Execution}$ time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)    

    ax.tick_params(axis='y', which='major', pad=1) 

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    
#    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    plot_legend(ax)
 

def plot_fork(ax):
    mem_mb = mem_m  
    criu_c = criu_copy["overall"]  

#    ax.plot(mem_mb, cold_start_time, markerfacecolor='none', linestyle="solid",label="Cold start",
#            linewidth=linewidth, color=color_list[2])  
    ax.plot(mem_mb, criu_c, markerfacecolor='none', linestyle="solid",label="CRIU-local",
            linewidth=linewidth, color=color_list[2])              

    ax.set_xscale('log')
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)    
   
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ## draw the label lines
#    ax.plot([4, 4], [-0.5, 48], '-', lw=linewidth, color="black")
#    ax.text(3, 40, s="image", fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="white")

    ax.set_yticks([0,500,1000,1500,2000], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('$\\bf{Fork+Execution}$\ntime (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)    

    ax.tick_params(axis='y', which='major', pad=1) 

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    plot_legend(ax)    

def main_v0():
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, (ax1,ax2,ax3,ax4) = plt.subplots(1, 4, gridspec_kw={})    
    load_data()

    plot_fork(ax1)
    plot_checkpoint(ax2)
    plot_resume(ax3)
    plot_execution(ax4)

    fig.tight_layout()
    fig.set_size_inches(get_figsize(latex_col, wf=1.0 * 2.4, hf=0.32))
    fig.subplots_adjust(wspace=0.4)    

    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")

def plot_criu_local(ax):
    global warm_start,cold_start

    mem_mb = mem_m  
    checkpoint = criu_copy["checkpoint"]
    startup = criu_copy["restore"]
    execution = criu_copy["execution"]
    overall = criu_copy["overall"]    

#    ax.plot(mem_mb, checkpoint, markerfacecolor='none', linestyle="solid",label="Checkpoint",
#            linewidth=linewidth, color=color_list[1])  
    ax.fill_between(mem_mb, checkpoint, 0, label="Checkpoint", color="#99d594")
    temp = [checkpoint[i] + startup[i] for i in range(len(startup))]
    ax.fill_between(mem_mb, temp, checkpoint, color="#ffffbf", label="Restore")
    ax.fill_between(mem_mb, overall, temp,color="#fc8d59", label="Execution")

    ax.set_xscale('log')
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)    
   
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ax.set_yticks([0, 1000, 2000, 3000], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('Function time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)

    ax.tick_params(axis='y', which='major', pad=1) 
    ax.set_ylim(0,3001)

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    

    ax.set_title("CRIU-local", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)

    print(len(mem_mb), len(warm_start))
    ax.plot(mem_mb, warm_start,  linestyle="solid",label="Warmstart",
            linewidth=linewidth, marker="v", 
            markersize=2.5,
            markeredgewidth=linewidth,            
            color=color_list[0],
            markerfacecolor="none",
            )      

    ax.plot(mem_mb, cold_start,  linestyle="solid",label="Coldstart",
            linewidth=linewidth, 
            markersize=2.5,
            markeredgewidth=linewidth,            
            color="black",
            marker="^",
            markerfacecolor="none",
            )                                        

    print("local", overall[-1] / cold_start[-1])

    plot_legend(ax) 

def plot_criu_remote(ax):
    mem_mb = mem_m  
    checkpoint = criu_remote["checkpoint"]
    startup = criu_remote["restore"]
    execution = criu_remote["execution"]
    overall = criu_remote["overall"]

    ax.fill_between(mem_mb, checkpoint, 0, label="Checkpoint", color="#99d594")
    temp = [checkpoint[i] + startup[i] for i in range(len(startup))]
    ax.fill_between(mem_mb, temp, checkpoint, color="#ffffbf", label="Restore")
    ax.fill_between(mem_mb, overall, temp,color="#fc8d59", label="Execution")

    ax.set_xscale('log')
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)    
   
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ax.set_yticks([0, 1000, 2000, 3000], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('Function time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)
    ax.set_ylim(0,3001)

    ax.tick_params(axis='y', which='major', pad=1) 

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    

    ax.set_title("CRIU-remote", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1), zorder=1024)
              
    ax.plot(mem_mb, warm_start,  linestyle="solid",label="Warmstart",
            linewidth=linewidth, marker="v", 
            markersize=2.5,
            markeredgewidth=linewidth,            
            color=color_list[0],
            markerfacecolor="none",
            )      

    print(overall[-1], cold_start[-1])
    print("remote", overall[-1] / cold_start[-1])

    ax.plot(mem_mb, cold_start,  linestyle="solid",label="Coldstart",
            linewidth=linewidth, 
            markersize=2.5,
            markeredgewidth=linewidth,            
            color="black",
            marker="^",
            markerfacecolor="none",
            )              


    plot_legend(ax)    


def main_v1():
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, (ax1,ax2) = plt.subplots(1, 2, gridspec_kw={})    
    load_data()

    plot_criu_local(ax1)
    plot_criu_remote(ax2)

    fig.tight_layout()
    fig.set_size_inches(get_figsize(latex_col, wf=1.05, hf=0.32))
    fig.subplots_adjust(wspace=0.32)    

    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")
        

with plt.style.context(['science', 'high-vis', 'no-latex']):
#    main_v0()
    main_v1()

==> data-new/end-to-end/e2e-execution.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

io_path = "../../excel-data-new/e2e-execution.xlsx"

sheet_name = "Sheet1"

color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]
#color_list = ["#034e7b","#3690c0", "#a6bddb","#d0d1e6", "#fff7fb"]

class Application:
    def __init__(self, app_dict):
        """
        Caching denotes as baseline for normalization
        """
        self.app_dict = app_dict
        self.color_list = {}

        for count,k in enumerate(self.app_dict):
            self.color_list[k] = color_list[(count + 0) % len(color_list)]

    def self_normalize_res(self, base_key):
        def __normalization(data):
            """
            Min-Max normalization
            """
            return [x / data[0] for x in data]
            # range = np.max(data) - np.min(data)
            # return (data - np.min(data)) / range

        new_dict = {}
        base = self.app_dict[base_key]
        print(self.app_dict)
        for k in self.app_dict:
            new_v = []
            v = self.app_dict[k]
            for i in range(len(v)):
                new_v.append(v[i] / base[i])

            new_dict[k] = new_v

        return Application(new_dict)


data = pd.read_excel(io_path, sheet_name=sheet_name)

app_name = list(data.get(data.keys()[0]))

criu_local = list(data.get(data.keys()[1]))
criu_remote = list(data.get(data.keys()[2]))
mitosis = list(data.get(data.keys()[3]))
mitosis_cache = list(data.get(data.keys()[4]))
faas_net = list(data.get(data.keys()[5]))
caching = list(data.get(data.keys()[6]))

app = Application(
    {
        "CRIU-local": criu_local,
        "CRIU-remote": criu_remote,
        "MITOSIS": mitosis,
        "MITOSIS+cache": mitosis_cache,
        "FaasNET": faas_net,
        "Caching": caching,
    }
)

app = app.self_normalize_res("CRIU-local")

fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.25
whole_bar_width = sbar_wz * 6

pos = [0.5, 1, 1.5, 2]
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
x_tick_names = ['image', 'matmul', 'gzip', 'linpack', 'chameleon', 'pyaes', 'dd']

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    # app name to be the X label
    #labels = np.arange(len(app.app_dict["criu_local"]))
    labels = np.arange(start = -1, stop = 10, step = 1.8)

    for i,k in enumerate(app.app_dict):
        ax.bar(labels + sbar_wz * i, app.app_dict[k], sbar_wz, label=k, lw=0.05, edgecolor="black", color=app.color_list[k])

    ax.set_ylabel('Speedup on\n$\\bf{execution}$ time', fontsize=fontsize - 0.5, labelpad=1.5)
    plt.yticks(fontsize=fontsize - 1, fontproperties=font)
    plt.xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names,
               rotation=15, fontsize=fontsize - 1, fontproperties=font)
    # ax.set_xticklabels([item.app_name for item in normalized_list], rotation=37)
    #
    ax.set_ylim([0, 6])
    ax.yaxis.set_major_locator(MultipleLocator(2))

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")
    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=1, labelspacing=0.2, ncol=3)
    fig.tight_layout()
    
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.9, hf=0.26))
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/end-to-end/e2e-factor-analysis.py <==
from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes

from common import *
from app import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = [
    "json",
    "recognition",
]

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

"""
x_tick_names_short = [
    "hello(H)",
    "compression(CO)",
    "json(J)",
    "pyaes(P)",
    "chameleon(CH)",
    "image(I)",
    "pagerank(PR)",
    "recognition(R)",    
] 
"""

fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.18
whole_bar_width = (sbar_wz + 0.04) * 7
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize
yticks_sz = fontsize
xlabel_sz = fontsize


def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


import matplotlib.patches as patches


def mark_app(ax, line_x, line_y, x_y, x_label, dx=0):
    ax.plot([line_x, line_x], [-0.5, line_y], "-", lw=linewidth, color="red")
    # rect = patches.Rectangle((line_x-3 + dx, x_y-1), 10, 5, linewidth=1, edgecolor='none', facecolor='white',fill=True, zorder=2)
    ax.text(line_x + dx, x_y, s=x_label, fontsize=fontsize, fontproperties=font)


def mark_point(ax, line_x, anotate_y, text_x, text_y, label, h=150, color=None, dx=0):
    #    ax.plot([line_x, line_x], [-0.5, h], '-', lw=linewidth - 0.4, color="black")

    if color == None:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
            color="black",
        )
    else:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize - 0.5,
            backgroundcolor=color,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
        )


def plot_labels(
        x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
        absolate_y=None, absolute_ax=None, colors=[]
):
    print("start plot labels")
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            if i == 0 and k == "MITOSIS+Caching":
                print(data[k][i])
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
            ax = axs[k][i]
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass
            if k == "MITOSIS+Caching" and i == 0:
                color = "black"

            text = "{:>6,.0f}".format(data[k][i],',d')            

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y,
                s=text,
                fontsize=fontsize - 1,
                fontproperties=font,
                rotation=90,
                color=color,
                #                backgroundcolor=backgrounds[k],
                zorder=1024,
                font=con_font,
            )


app_dict = {}


def plot_factor_analysis(fig, spec):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names
    legend_names = ['Base', '+GL', '+FD',
                    '+DCT', '+No copy', '+Prefetch']

    app = get_factor_analysis_app()
    labels = np.arange(start=-1, stop=2, step=1.6)

    app_dict = app.app_dict
    app_err_dict = app.err

    ## normalize
    normalized_data = [i for i in app_dict[legend_names[0]]]
    normalized_err_data = [i for i in app_err_dict[legend_names[0]]]

    color_list = {
        legend_names[0]: "#ffffff",
        legend_names[1]: "#c6dbef",
        legend_names[2]: "#9ecae1",
        legend_names[3]: "#6baed6",
        legend_names[4]: "#3182bd",
        legend_names[5]: "#08519c",
    }
    app_new = {}
    app_err_new = {}
    for k in app_dict:
        app_new[k] = []
        app_err_new[k] = []
        for (i, v) in enumerate(app_dict[k]):
            app_new[k].append(v / normalized_data[i])
        for (i, v) in enumerate(app_err_dict[k]):
            app_err_new[k].append(v / normalized_data[i])
    print(app_dict)
    for i, k in enumerate(app.app_dict):
        hatch = '/////////'
        if k != "Base":
            hatch = None
        ax.bar(
            labels + (sbar_wz + 0.04) * i,
            app_new[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=color_list[k],
            zorder=3,
            hatch = hatch,
            yerr=([1 * i for i in app_err_new[k]], ([1 * i for i in app_err_new[k]])),
            error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )

    ax.set_ylabel("Fork time\n($\\bf{normalized}$)", fontsize=ylabel_sz , labelpad=2)

    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    leg = ax.legend(
        fontsize=fontsize - 1,
        frameon=False,
        handlelength=1.2,
        labelspacing=0.3,
        ncol=1,
        loc="upper center",
        bbox_to_anchor=(1.12, 0.95),
    )

    leg.set_zorder(1)
    # leg.set_visible(False)
    last_ax = ax
    ax1 = ax

    adjust_ax_style(last_ax, True)
    last_ax.tick_params(which="minor", length=0, axis="x")
    last_ax.tick_params(which="major", length=0, axis="x")
    ## plot labels
    base_offset = -0.25
    data = {}
    axs = {}
    formats = {}
    backgrounds = {}
    offsets_k = {}
    for idx, k in enumerate(legend_names):
        data[k] = app.app_dict[k]
        axs[k] = [ax1 for _ in app.app_dict[k]]
        formats[k] = ["%.2f"] + ["%.1f"] + ["%.0f" for _ in app.app_dict[k]]
        backgrounds[k] = "none"
        offsets_k[k] = 0 + idx * 0.23

    offsets_v = [0.8 * i for i in range(-1, 14, 2)]

    offsets_y = {
        # "No Prefetch": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        # "MITOSIS+Prefetch(1)": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        # "MITOSIS+Prefetch(2)": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        # "MITOSIS+Prefetch(4)": [8, 8, 8, 70.73, 116, 77, 140, 179],
        # "MITOSIS+Prefetch(6)": [8, 8, 8, 70.73, 116, 77, 140, 179],
    }

    plot_labels(
        base_offset ,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=1.1,
        absolute_ax=ax,
    )
    
    # add_segs(ax1)
    ax.set_yticks([0, 0.5, 1])
    ax.set_ylim(0, 1.8)
    ax.set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)] - 0.3,
                  x_tick_names,
                  rotation=0, fontsize=fontsize, fontproperties=font)

    #    ax.set_xticks([])

    # add_segs(ax)
    pass


def add_split(ax, pos):
    x, y = pos
    rect = patches.Rectangle(
        (x, y + 0.45),
        0.015,
        0.1,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1024,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)


def add_segs(ax1):
    base = 0.025
    add_split(ax1, (base, -0.5))
    add_split(ax1, (base + 0.115, -0.5))
    add_split(ax1, (base + 0.115 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 3, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 4 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 5 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 6 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 7 + 0.01, -0.5))


def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)

        plot_factor_analysis(fig, spec[0, 0])

        fig.set_size_inches(get_figsize(latex_col, wf=0.86, hf=0.24))
        fig.subplots_adjust(wspace=0.15, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> data-new/end-to-end/e2e-memory.py <==
from e2e import *
from common import con_font

sbar_wz = sbar_wz * 2.0

def add_split(ax, pos):
    x,y = pos
    rect = patches.Rectangle(
        (x, y),
        0.01,
        0.1,
        linewidth=1,
        edgecolor="white",
        facecolor="white",
        fill=True,
        zorder=1024,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)

def add_segs_mem(ax1):
    base = 0.025
    add_split(ax1, (base, 0))
    add_split(ax1, (base + 0.12, 0))
    add_split(ax1, (base + 0.12 * 2, 0))
    add_split(ax1, (base + 0.12 * 3 - 0.01, 0))
    add_split(ax1, (base + 0.12 * 4 - 0.01, 0))
    add_split(ax1, (base + 0.12 * 5 - 0.01, 0))
    add_split(ax1, (base + 0.12 * 6 - 0.015, 0))
    add_split(ax1, (base + 0.12 * 7 - 0.015, 0))
    add_split(ax1, (base + 0.12 * 8 - 0.015, 0))

def plot_labels(
        x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
        absolate_y=None, absolute_ax=None, colors=[]
):
    print("start plot labels")
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            if i == 0 and k == "MITOSIS+Caching":
                print(data[k][i])
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
            ax = axs[k][i]
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass
            if k == "MITOSIS+Caching" and i == 0:
                color="black"

            msg = ""
            if k == "cache":
                msg = "%3.0f/%3.f" % (data[k][i][0], data[k][i][1])
            else:
                msg = "%3.1f/%3.f" % (data[k][i][0], data[k][i][1])

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y * 0.97,
                s=msg,
                fontsize=fontsize - 2,
                fontproperties=font,
                rotation=90,
                color=color,
                #                backgroundcolor=backgrounds[k],
                zorder=1024,
                font = con_font,
            )    

def plot_mem_provision(fig, spec):
    ax = fig.add_subplot(spec)

    app = get_mem_provision()
    app_runtime = get_mem_runtime().app_dict

    labels = np.arange(start=-1, stop=100, step=4.5)
    labels = labels[0:8]
#    labels = np.arange(start=-1, stop=26, step=3.6)

    app_dict = app.app_dict

    for k in app_dict:
        for (i,v) in enumerate(app_dict[k]):
            app_dict[k][i] = [app_dict[k][i], app_runtime[k][i]]

    normalized_data = [x[0] + x[1] for x in app_dict["FaasNET"]]

    ## provison
    for i, k in enumerate(app.app_dict):
        data = [x[0] / normalized_data[i]  for i,x in enumerate(app_dict[k])]

        ax.bar(
            labels + (sbar_wz + 0.1) * i,
#            app.app_dict[k],
            data,
            sbar_wz,
            #label=k,
            lw=0.05,
            edgecolor="black",
            color="white",
            zorder=3,
            hatch='/////////'
            # yerr=([1 * i for i in app.err[k]], (app.err[k])),
            # error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )
    print(labels)
    ## runtime 
    for i, k in enumerate(app.app_dict):
        data = [x[1] / normalized_data[i]  for i,x in enumerate(app_dict[k])]
        data_base = [x[0] / normalized_data[i]  for i,x in enumerate(app_dict[k])]

        ax.bar(
            labels + (sbar_wz + 0.1) * i,
            data,
            sbar_wz,
            bottom = data_base,
            lw=0.05,
            edgecolor="black",
            color=app.color_list[k],
            zorder=3,
            label = k,
            # yerr=([1 * i for i in app.err[k]], (app.err[k])),
            # error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )

    ax.set_ylabel("Memory ($\\bf{normalized}$)\nProvisioned/Runtime", fontsize=ylabel_sz - 1.5, labelpad=1)    

    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)    
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)    

    leg = ax.legend(
        fontsize=fontsize - 2,
        frameon=True,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.3,
        ncol=6,
#        bbox_to_anchor=(0, 1.3),
        handletextpad=0.2,
    )
    leg.set_zorder(2)
    leg.get_frame().set_linewidth(0.0)

    adjust_ax_style(ax)
    add_segs_mem(ax)

    ax.set_yticks([0,1,2,4])
    ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.2)[0 : len(x_tick_names_short)],
        x_tick_names_short,
        rotation=0,
        fontsize=fontsize,
        fontproperties=font,
    )

    base_offset = -0.25
    data = {
        "cache": app.app_dict["Caching"],
        "mos": app.app_dict["MITOSIS"],
        "mos_cache": app.app_dict["MITOSIS+cache"],
        "criu_local" : app.app_dict["CRIU-local"],
        "criu_remote" : app.app_dict["CRIU-remote"],
        "cold" : app.app_dict["FaasNET"],        
    }
    ax2 = ax
    ax1 = ax
    axs = {
        "cache": [ax2 for i in app.app_dict["Caching"]],
        "mos": [ax1 for i in app.app_dict["Caching"]],
        "mos_cache": [ax1 for i in app.app_dict["Caching"]],
        "criu_local" : [ax1 for i in app.app_dict["Caching"]],
        "criu_remote" : [ax1 for i in app.app_dict["Caching"]],
        "cold" : [ax1 for i in app.app_dict["Caching"]],
    }
    formats = {
    }
    backgrounds = {
        "cache": "none",
        "mos": "none",
        "mos_cache": "none",
        "criu_local" : "none",
        "criu_remote" : "none", 
        "cold" : "none"
    }

    gap = 0.65
    offsets_k = {
        "cache": 0,
        "cold" : gap * 3,
        "mos": gap * 4,
        "mos_cache": gap * 5,
        "criu_local" : 0 + gap,
        "criu_remote" : 0 + gap * 2,
    }

#    offsets_v = [2.3 * i for i in range(0, 16, 2)]
    offsets_v = [0, 4.5,9,13.5,18,22.5,27,31.8]

    # add_segs(ax1)

    offsets_y = {
        "cache": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "mos": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "mos_cache": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "criu_local" : [8, 8, 8, 70.73, 116, 77, 140, 179],
        "cold" : [0.55 for i in data["cold"]],
    }

    ax.set_ylim(0,4)

    plot_labels(
        base_offset - 1.2,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=2.4,
        absolute_ax=ax,
        colors={
            # "MITOSIS+Prefetch(1)": "red",
            # "MITOSIS+Caching": "red"
        }
    )    

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)

        plot_mem_provision(fig, spec[0, 0])
#        plot_mem_runtime(fig, spec[1, 0])

        fig.set_size_inches(get_figsize(latex_col, wf=0.95, hf=0.32))
        fig.subplots_adjust(wspace=0.15, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )

if __name__ == "__main__": 
    main()

==> data-new/end-to-end/e2e-prefetch-step-memory.py <==
from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes

from common import *
from app import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = [
    "hello\n(H)",
    "compression\n(CO)",
    "json\n(J)",
    "pyaes\n(P)",
    "chameleon\n(CH)",
    "image\n(I)",
    "pagerank\n(PR)",
    "recognition\n(R)",
]

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

"""
x_tick_names_short = [
    "hello(H)",
    "compression(CO)",
    "json(J)",
    "pyaes(P)",
    "chameleon(CH)",
    "image(I)",
    "pagerank(PR)",
    "recognition(R)",    
] 
"""

fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.20
whole_bar_width = (sbar_wz + 0.02) * 7
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize
yticks_sz = fontsize
xlabel_sz = fontsize

def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

import matplotlib.patches as patches

def mark_app(ax, line_x, line_y, x_y, x_label, dx=0):
    ax.plot([line_x, line_x], [-0.5, line_y], "-", lw=linewidth, color="red")
    # rect = patches.Rectangle((line_x-3 + dx, x_y-1), 10, 5, linewidth=1, edgecolor='none', facecolor='white',fill=True, zorder=2)
    ax.text(line_x + dx, x_y, s=x_label, fontsize=fontsize, fontproperties=font)


def mark_point(ax, line_x, anotate_y, text_x, text_y, label, h=150, color=None, dx=0):
    #    ax.plot([line_x, line_x], [-0.5, h], '-', lw=linewidth - 0.4, color="black")

    if color == None:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
            color="black",
        )
    else:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize - 0.5,
            backgroundcolor=color,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
        )


def plot_labels(
        x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
        absolate_y=None, absolute_ax=None, colors=[]
):
    print("start plot labels")
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            if i == 0 and k == "MITOSIS+Caching":
                print(data[k][i])
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
            ax = axs[k][i]
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass
            if k == "MITOSIS+Caching" and i == 0:
                color="black"

            msg = "%3.f/%3.f" % (data[k][i][0], data[k][i][1])

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y,
                s=msg,
                fontsize=fontsize - 1.5,
                fontproperties=font,
                rotation=90,
                color=color,
                #                backgroundcolor=backgrounds[k],
                zorder=1024,
                font = con_font,
            )


app_dict = {}


def plot_prefetch_e2e_memory(fig, spec):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names
    
    """
    bax = brokenaxes(
        ylims=((0, 20), (100, 300), (350, 650)), subplot_spec=spec,
        height_ratios=[1, 1, 0.8],
        d=0.005
    )
    """

    app,p = get_prefetch_step_memory_app()
    labels = np.arange(start=-1, stop=12, step=1.8)

    app_dict = app.app_dict

    ## normalize 
    normalized_data = [i for i in app_dict["No Prefetch"]]

    ## proces app
    for k in app_dict:
        for (i,v) in enumerate(app_dict[k]):
            app_dict[k][i] = [0, app_dict[k][i]]
            if k == "MITOSIS+cache":
                app_dict[k][i][0] += p[i]

    app_new = {}
    y_err = {}        

    for k in app_dict:
        app_new[k] = []
        y_err[k] = []
        for (i,v) in enumerate(app_dict[k]):
            app_new[k].append([v[0] / normalized_data[i], v[1] / normalized_data[i]])         
            # err = app.err[k][i] / app_dict[k][i]
            # y_err[k].append(err * app_new[k][i])
            y_err[k].append(0)
        app_dict[k] = app_dict[k][0:8]
#    print("prefetch err", y_err["Prefetch (1)"])

    color_list = {
             "No Prefetch": "#c6dbef",
            "Prefetch (1)": "#9ecae1",
            "Prefetch (2)": "#6baed6",
#            "Prefetch (4)": prefetch_4,
            "Prefetch (6)": "#3182bd",
            "MITOSIS+cache": "#08519c",
    }

    for i, k in enumerate(app.app_dict):
        data = [x[0]  for x in app_new[k]]
        label = None

        if k == "MITOSIS+cache":
            label = "Provisioned memory"

        ax.bar(
            labels + (sbar_wz + 0.02) * i,
#            app.app_dict[k],
            data,
            sbar_wz,
            label=label,
            lw=0.05,
            edgecolor="black",
            color="white",
            hatch='/////////',
            zorder=3,
#            yerr=([1 * i for i in app.err[k]], (app.err[k])),
#            yerr = (y_err[k], y_err[k]),
            error_kw={"linewidth": 0.15, "capsize": 0.8, "capthick": 0.5},
        )

    for i, k in enumerate(app.app_dict):
        data = [x[1]  for x in app_new[k]]
        data_base = [x[0]  for x in app_new[k]]
        ax.bar(
            labels + (sbar_wz + 0.02) * i,
#            app.app_dict[k],
            data,
            sbar_wz,
#            label=k,
            lw=0.05,
            edgecolor="black",
            bottom = data_base,
            color=color_list[k],
            zorder=3,
#            yerr=([1 * i for i in app.err[k]], (app.err[k])),
#            yerr = (y_err[k], y_err[k]),
            error_kw={"linewidth": 0.15, "capsize": 0.8, "capthick": 0.5},
        )        

    ax.set_ylabel("Memory ($\\bf{normalized}$)\nProvisioned/Runtime", fontsize=ylabel_sz - 1.5, labelpad=2)

    plt.annotate('Provisioned', xy=(-0.3, 0.5), xytext=(0.5, 2.5), fontsize=fontsize - 1.5, \
            arrowprops=dict(facecolor='black',linewidth=linewidth - 0.2, arrowstyle="->") \
    )    

    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    leg = ax.legend(
        fontsize=fontsize - 1,
        frameon=False,
        handlelength=1.2,
        labelspacing=0.01,
        ncol=6,
        loc = "best"
 #       bbox_to_anchor=(1.01, 1.25),
    )

    leg.set_zorder(1)
    leg.set_visible(False)
    last_ax = ax
    ax1 = ax

    adjust_ax_style(last_ax, True)
    last_ax.tick_params(which="minor", length=0, axis="x")
    last_ax.tick_params(which="major", length=0, axis="x")
    ## plot labels
    base_offset = -0.25
    data = {
        "No Prefetch": app.app_dict["No Prefetch"],
        "MITOSIS+Prefetch(1)": app.app_dict["Prefetch (1)"],
        "MITOSIS+Prefetch(2)": app.app_dict["Prefetch (2)"],
#        "MITOSIS+Prefetch(4)": app.app_dict["Prefetch (4)"],
        "MITOSIS+Prefetch(6)": app.app_dict["Prefetch (6)"],
        "MITOSIS+Caching": app.app_dict["MITOSIS+cache"],
    }
    axs = {
        "No Prefetch": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(1)": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(2)": [ax1 for i in app.app_dict["No Prefetch"]],
#        "MITOSIS+Prefetch(4)": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(6)": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Caching": [ax1 for i in app.app_dict["No Prefetch"]],
    }
    formats = {
        "No Prefetch": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(1)": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(2)": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
#        "MITOSIS+Prefetch(4)": ["%.0f"] + ["%.0f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(6)": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Caching": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
    }
    backgrounds = {
        "No Prefetch": "none",
        "MITOSIS+Prefetch(1)": "none",
        "MITOSIS+Prefetch(2)": "none",
#        "MITOSIS+Prefetch(4)": "none",
        "MITOSIS+Prefetch(6)": "none",
        "MITOSIS+Caching": "none"
    }

    offsets_k = {
        "No Prefetch": 0,
        "MITOSIS+Prefetch(1)": 0 + 0.26,
        "MITOSIS+Prefetch(2)": 0 + 0.26 * 2,
#        "MITOSIS+Prefetch(4)": 0.67,
        "MITOSIS+Prefetch(6)": 0 + 0.26 * 3,
        "MITOSIS+Caching": 0 + 0.26 * 4,
    }

    offsets_v = [0.9 * i for i in range(-1, 14, 2)]

    # add_segs(ax1)

    offsets_y = {
        "No Prefetch": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "MITOSIS+Prefetch(1)": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "MITOSIS+Prefetch(2)": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "MITOSIS+Prefetch(4)": [8, 8, 8, 70.73, 116, 77, 140, 179],
        "MITOSIS+Prefetch(6)": [8, 8, 8, 70.73, 116, 77, 140, 179],
    }

    plot_labels(
        base_offset - 0.1,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=3.2,
        absolute_ax=ax,
        colors={
            # "MITOSIS+Prefetch(1)": "red",
            # "MITOSIS+Caching": "red"
        }
    )

    # add_segs(ax1)
    ax.set_yticks([0,1,2,3])
    ax.set_ylim(0,5.2)
    ax.set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names_short,
               rotation=0, fontsize=fontsize - 1, fontproperties=font)   

#    ax.set_xticks([])

    add_segs(ax)
    pass


def add_split(ax, pos):
    x, y = pos
    rect = patches.Rectangle(
        (x, y + 0.45),
        0.015,
        0.1,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1024,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)


def add_segs(ax1):
    base = 0.025
    add_split(ax1, (base, -0.5))
    add_split(ax1, (base + 0.115, -0.5))
    add_split(ax1, (base + 0.115 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 3, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 4 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 5 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 6 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 7 + 0.01, -0.5))
    
def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)

        plot_prefetch_e2e_memory(fig, spec[0, 0])

        fig.set_size_inches(get_figsize(latex_col, wf=0.92, hf=0.24))
        fig.subplots_adjust(wspace=0.15, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> data-new/end-to-end/e2e-prefetch-step.py <==
from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes

from common import *
from app import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = [
    "hello\n(H)",
    "compression\n(CO)",
    "json\n(J)",
    "pyaes\n(P)",
    "chameleon\n(CH)",
    "image\n(I)",
    "pagerank\n(PR)",
    "recognition\n(R)",
]

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

"""
x_tick_names_short = [
    "hello(H)",
    "compression(CO)",
    "json(J)",
    "pyaes(P)",
    "chameleon(CH)",
    "image(I)",
    "pagerank(PR)",
    "recognition(R)",    
] 
"""

fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.2
whole_bar_width = (sbar_wz + 0.02) * 7
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize
yticks_sz = fontsize
xlabel_sz = fontsize

def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


import matplotlib.patches as patches

def mark_app(ax, line_x, line_y, x_y, x_label, dx=0):
    ax.plot([line_x, line_x], [-0.5, line_y], "-", lw=linewidth, color="red")
    # rect = patches.Rectangle((line_x-3 + dx, x_y-1), 10, 5, linewidth=1, edgecolor='none', facecolor='white',fill=True, zorder=2)
    ax.text(line_x + dx, x_y, s=x_label, fontsize=fontsize, fontproperties=font)


def mark_point(ax, line_x, anotate_y, text_x, text_y, label, h=150, color=None, dx=0):
    #    ax.plot([line_x, line_x], [-0.5, h], '-', lw=linewidth - 0.4, color="black")

    if color == None:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
            color="black",
        )
    else:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize - 0.5,
            backgroundcolor=color,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
        )


def plot_labels(
        x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
        absolate_y=None, absolute_ax=None, colors=[]
):
    print("start plot labels")
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
            ax = axs[k][i]
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y,
                s= "%3.3s" % data[k][i],
                fontsize=fontsize - 1.5,
                fontproperties=font,
                rotation=90,
                color=color,
                font = con_font,
                #                backgroundcolor=backgrounds[k],
                zorder=1024,
            )


app_dict = {}


def plot_prefetch_e2e_latency(fig, spec):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names
    
    """
    bax = brokenaxes(
        ylims=((0, 20), (100, 300), (350, 650)), subplot_spec=spec,
        height_ratios=[1, 1, 0.8],
        d=0.005
    )
    """

    app = get_prefetch_step_lat_app()
    labels = np.arange(start=-1, stop=12, step=1.8)

    app_dict = app.app_dict

    ## normalize 
    normalized_data = app_dict["MITOSIS+cache"]

    app_new = {}
    y_err = {}

    for k in app_dict:
        app_new[k] = []
        y_err[k] = []
        for (i,v) in enumerate(app_dict[k]):
            app_new[k].append(v / normalized_data[i])         
            err = app.err[k][i] / app_dict[k][i]
            y_err[k].append(err * app_new[k][i])
#    print("prefetch err", y_err["Prefetch (1)"])

    color_list = {
             "No Prefetch": "#c6dbef",
            "Prefetch (1)": "#9ecae1",
            "Prefetch (2)": "#6baed6",
#            "Prefetch (4)": prefetch_4,
            "Prefetch (6)": "#3182bd",
            "MITOSIS+cache": "#08519c",
    }

    for i, k in enumerate(app.app_dict):
        ax.bar(
            labels + (sbar_wz + 0.02) * i,
#            app.app_dict[k],
            app_new[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=color_list[k],
            zorder=3,
#            yerr=([1 * i for i in app.err[k]], (app.err[k])),
            yerr = (y_err[k], y_err[k]),
            error_kw={"linewidth": 0.15, "capsize": 0.8, "capthick": 0.5},
        )
        
    ax.set_ylabel("Execution time\n($\\bf{normalized}$)", fontsize=ylabel_sz - 1, labelpad=3)

    ax.tick_params(axis="y", labelsize=fontsize + 1)
    ax.tick_params(axis="y", which="major", pad=1)

#    ax0, ax1, ax2 = bax.axs
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    leg = ax.legend(
        fontsize=fontsize - 1,
        frameon=False,
 #       loc="upper center",
        handlelength=0.8,
        labelspacing=0.0,
        ncol=6,
        bbox_to_anchor=(1.02, 1.25),
        handletextpad=0.3
    )
    leg.set_zorder(1)
#    leg.set_visible(False)
    last_ax = ax
    ax1 = ax

    adjust_ax_style(last_ax, True)
    last_ax.tick_params(which="minor", length=0, axis="x")
    last_ax.tick_params(which="major", length=0, axis="x")
    ## plot labels
    base_offset = -0.25
    data = {
        "No Prefetch": app.app_dict["No Prefetch"],
        "MITOSIS+Prefetch(1)": app.app_dict["Prefetch (1)"],
        "MITOSIS+Prefetch(2)": app.app_dict["Prefetch (2)"],
#        "MITOSIS+Prefetch(4)": app.app_dict["Prefetch (4)"],
        "MITOSIS+Prefetch(6)": app.app_dict["Prefetch (6)"],
        "MITOSIS+Caching": app.app_dict["MITOSIS+cache"],
    }
    axs = {
        "No Prefetch": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(1)": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(2)": [ax1 for i in app.app_dict["No Prefetch"]],
#        "MITOSIS+Prefetch(4)": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(6)": [ax1 for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Caching": [ax1 for i in app.app_dict["No Prefetch"]],
    }
    formats = {
        "No Prefetch": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(1)": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(2)": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
#        "MITOSIS+Prefetch(4)": ["%.0f"] + ["%.0f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Prefetch(6)": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
        "MITOSIS+Caching": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["No Prefetch"]],
    }
    backgrounds = {
        "No Prefetch": "none",
        "MITOSIS+Prefetch(1)": "none",
        "MITOSIS+Prefetch(2)": "none",
#        "MITOSIS+Prefetch(4)": "none",
        "MITOSIS+Prefetch(6)": "none",
        "MITOSIS+Caching": "none"
    }

    offsets_k = {
        "No Prefetch": 0,
        "MITOSIS+Prefetch(1)": 0 + 0.26,
        "MITOSIS+Prefetch(2)": 0 + 0.26 * 2,
#        "MITOSIS+Prefetch(4)": 0.67,
        "MITOSIS+Prefetch(6)": 0 + 0.26 * 3,
        "MITOSIS+Caching": 0 + 0.26 * 4,
    }

    offsets_v = [0.9 * i for i in range(-1, 14, 2)]

    # add_segs(ax1)

    offsets_y = {
        "No Prefetch": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "MITOSIS+Prefetch(1)": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "MITOSIS+Prefetch(2)": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "MITOSIS+Prefetch(4)": [8, 8, 8, 70.73, 116, 77, 140, 179],
        "MITOSIS+Prefetch(6)": [8, 8, 8, 70.73, 116, 77, 140, 179],
    }
    ax.set_ylim(0,2.8)

    plot_labels(
        base_offset,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=2.3,
        absolute_ax=ax,
        colors={
            # "MITOSIS+Prefetch(1)": "red",
            # "MITOSIS+Caching": "red"
        }
    )

    # add_segs(ax1)
    ax.set_yticks([0,1,2])
    ax.set_xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names,
               rotation=35, fontsize=fontsize, fontproperties=font)   
    ax.set_xticks([])

    add_segs(ax)
    pass


def add_split(ax, pos):
    x, y = pos
    rect = patches.Rectangle(
        (x, y + 0.45),
        0.015,
        0.1,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1024,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)


def add_segs(ax1):
    base = 0.025
    add_split(ax1, (base, -0.5))
    add_split(ax1, (base + 0.115, -0.5))
    add_split(ax1, (base + 0.115 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 3, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 4 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 5 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 6 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 7 + 0.01, -0.5))

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=1, nrows=1, figure=fig)

        plot_prefetch_e2e_latency(fig, spec[0, 0])
        # plot_prefetch_e2e_memory(fig, spec[1, 0])

        fig.set_size_inches(get_figsize(latex_col, wf=0.92, hf=0.24))
        fig.subplots_adjust(wspace=0.15, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )


if __name__ == "__main__":
    main()


==> data-new/end-to-end/e2e-startup.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

io_path = "../../excel-data-new/e2e-startup.xlsx"

sheet_name = "Sheet1"

color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]
#color_list = ["#034e7b","#3690c0", "#a6bddb","#d0d1e6", "#fff7fb"]

class Application:
    def __init__(self, app_dict):
        """
        Caching denotes as baseline for normalization
        """
        self.app_dict = app_dict
        self.color_list = {}

        for count,k in enumerate(self.app_dict):
            self.color_list[k] = color_list[(count + 0) % len(color_list)]

    def self_normalize_res(self, base_key):
        def __normalization(data):
            """
            Min-Max normalization
            """
            return [x / data[0] for x in data]
            # range = np.max(data) - np.min(data)
            # return (data - np.min(data)) / range

        new_dict = {}
        base = self.app_dict[base_key]
        print(self.app_dict)
        for k in self.app_dict:
            new_v = []
            v = self.app_dict[k]
            for i in range(len(v)):
                new_v.append(v[i] / base[i])

            new_dict[k] = new_v

        return Application(new_dict)


data = pd.read_excel(io_path, sheet_name=sheet_name)

app_name = list(data.get(data.keys()[0]))

criu_local = list(data.get(data.keys()[1]))
criu_remote = list(data.get(data.keys()[2]))
mitosis = list(data.get(data.keys()[3]))
mitosis_cache = list(data.get(data.keys()[4]))
faas_net = list(data.get(data.keys()[5]))
caching = list(data.get(data.keys()[6]))

app = Application(
    {
        "CRIU-local": criu_local,
        "CRIU-remote": criu_remote,
        "MITOSIS": mitosis,
        "MITOSIS+cache": mitosis_cache,
        "FaasNET": faas_net,
        "Caching": caching,
    }
)

app = app.self_normalize_res("CRIU-local")

fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.25
whole_bar_width = sbar_wz * 6

pos = [0.5, 1, 1.5, 2]
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
x_tick_names = ['image', 'matmul', 'gzip', 'linpack', 'chameleon', 'pyaes', 'dd']

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    # app name to be the X label
    #labels = np.arange(len(app.app_dict["criu_local"]))
    labels = np.arange(start = -1, stop = 10, step = 1.8)

    for i,k in enumerate(app.app_dict):
        ax.bar(labels + sbar_wz * i, app.app_dict[k], sbar_wz, label=k, lw=0.05, edgecolor="black", color=app.color_list[k])

    ax.set_ylabel('Speedup on \n$\\bf{startup}$ time', fontsize=fontsize - 0.5, labelpad=1.5)
    plt.yticks(fontsize=fontsize - 1, fontproperties=font)
    plt.xticks((labels + whole_bar_width / 2)[0:len(x_tick_names)],
               x_tick_names,
               rotation=15, fontsize=fontsize - 1, fontproperties=font)
    # ax.set_xticklabels([item.app_name for item in normalized_list], rotation=37)
    #
    ax.set_ylim([0, 6])
    ax.yaxis.set_major_locator(MultipleLocator(2))

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")
    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=1, labelspacing=0.2, ncol=3)
    fig.tight_layout()
    
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.9, hf=0.26))
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/end-to-end/e2e-thpt.py <==
from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes

from common import *
from app import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = [
    "hello\n(H)",
    "compression\n(CO)",
    "json\n(J)",
    "pyaes\n(P)",
    "chameleon\n(CH)",
    "image\n(I)",
    "pagerank\n(PR)",
    "recognition\n(R)",
]

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

"""
x_tick_names_short = [
    "hello(H)",
    "compression(CO)",
    "json(J)",
    "pyaes(P)",
    "chameleon(CH)",
    "image(I)",
    "pagerank(PR)",
    "recognition(R)",    
] 
"""

fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_space = 0.04
sbar_wz = 0.22 - sbar_space
whole_bar_width = (0.22) * 7
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize + 1
yticks_sz = fontsize 
xlabel_sz = fontsize + 1


def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)


    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
#    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.15, zorder=0, which="minor")    

import matplotlib.patches as patches

def add_split(ax, pos):
    x,y = pos
    rect = patches.Rectangle(
        (x, y + 0.45),
        0.015,
        0.3,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1024,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)

def add_segs(ax1):
    base = 0.025
    add_split(ax1, (base, -0.5))
    add_split(ax1, (base + 0.115, -0.5))
    add_split(ax1, (base + 0.115 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 3, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 4 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 5 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 6 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 7 + 0.01, -0.5))

def convert_numers(num):
    prefix = ""
    surfix = ""
    if num >= 1000  and num < 1000000:
        num = num / 1000
        surfix = "K"
    elif num >= 1000000:
        num = num / 1000000
        surfix = "M"
    else:
        prefix = " "
    return (prefix + "{:>6,.0f}" + surfix).format(num,',d')


def plot_labels(
    x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
    absolate_y = None, absolute_ax = None , colors=[]
):
    print("start plot labels")
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
            ax = axs[k][i]
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass

            text = formats[k][i] % data[k][i]
            # text = "{:>6,.0f}".format(data[k][i],',d')
#            text = convert_numers(data[k][i])
            if k == "cache" and i == 0:
                pass
                text = "  1.3M"

            if k == "cache" and i == 1:
                pass
                text = "  0.1M"  
            text = convert_numers(data[k][i])

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=int(y * 0.25),
                s = text,
                fontsize=fontsize + 0.5,
                fontproperties=font,
                rotation=90,
                color=color,
#                backgroundcolor=backgrounds[k],
                zorder=1024,
                font = con_font,
            )
            


def plot_thpt_e2e(fig, spec):
    # ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names

#    bax = brokenaxes(
#        ylims=((0, 40), (200, 400)), subplot_spec=spec, height_ratios=[1, 0.8], d=0.005
#    )
    bax =  fig.add_subplot(spec)
    bax.set_ylim(1,100000000 * 10)

    app = get_prepare_app()
    labels = np.arange(start=-1, stop=12, step=1.8)

    ## reset the thpht values
    io_path = "../../excel-data-new/thpt-micro.xlsx"
    sheet_name = "apps"  

    data = pd.read_excel(io_path, sheet_name=sheet_name)    

    app.app_dict["Caching"] = list(data.get(data.keys()[2]))
    app.app_dict["MITOSIS"] = list(data.get(data.keys()[3]))
    app.app_dict["MITOSIS+cache"] = list(data.get(data.keys()[4]))
    app.app_dict["CRIU-remote"] = list(data.get(data.keys()[7]))
    app.app_dict["FaasNET"] = list(data.get(data.keys()[10]))
    app.app_dict["CRIU-local"] = list(data.get(data.keys()[9]))

    data_err = pd.read_excel(io_path, sheet_name="err")    
    err_criu_remote = list(data_err.get(data_err.keys()[0]))

    for i, k in enumerate(app.app_dict):
        yerr =  ([0 for i in app.err[k]],[0 for i in app.err[k]])
        if k == "CRIU-remote":
            yerr = (err_criu_remote, err_criu_remote)
        bax.bar(
            labels + (sbar_wz + sbar_space) * i,
            app.app_dict[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=app.color_list[k],
            zorder=3,
            #yerr=([1 * i for i in app.err[k]], (app.err[k])),
            yerr = yerr,
            error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )
    bax.set_ylabel("Peak functions/sec", fontsize=ylabel_sz, labelpad=4)

    bax.tick_params(axis="y", labelsize=fontsize + 1)
    bax.tick_params(axis="y", which="major", pad=1)

    leg = bax.legend(
        fontsize=fontsize + 0.5,
        frameon=False,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.1,
        ncol=6,
        bbox_to_anchor=(0.48, 1.24),
        handletextpad=0.3,
    )
    leg.set_zorder(1)    

#    adjust_ax_style(ax0, False)
#    adjust_ax_style(ax1)
    adjust_ax_style(bax)
    ax1 = bax

    ## plot labels of the prepare
    base_offset = -0.2
    data = {
        "cache": app.app_dict["Caching"],
        "mos": app.app_dict["MITOSIS"],
        "mos_cache": app.app_dict["MITOSIS+cache"],
        "criu_local" : app.app_dict["CRIU-local"],
        "criu_remote" : app.app_dict["CRIU-remote"],
        "cold" : app.app_dict["FaasNET"],
    }
    axs = {
        "cache": [ax1 for i in app.app_dict["Caching"]],
        "mos": [ax1 for i in app.app_dict["Caching"]],
        "mos_cache": [ax1 for i in app.app_dict["Caching"]],
        "criu_local" : [ax1 for i in app.app_dict["Caching"]],
        "criu_remote" : [ax1 for i in app.app_dict["Caching"]],
        "cold" : [ax1 for i in app.app_dict["Caching"]],
    }
    formats = {
        "cache": ["%.0f"] + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "mos": ["%.0f"] + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "mos_cache": ["%.0f"] + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "criu_local" : ["%.0f"]  + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "criu_remote" : ["%.0f"]  + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "cold" : ["%.0f"] + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
    }
    backgrounds = {
        "cache": "none",
        "mos": "none",
        "mos_cache": "none",
        "criu_local" : "none",
        "criu_remote" : "none", 
        "cold" : "none"
    }

    offsets_k = {
        "cache": -0.05,
    }
    offsets_k["criu_local"] = offsets_k["cache"] + 0.25
    offsets_k["criu_remote"] = offsets_k["criu_local"] + 0.25
    offsets_k["cold"] = offsets_k["criu_remote"] + 0.25
    offsets_k["mos"] = offsets_k["cold"] + 0.25
    offsets_k["mos_cache"] = offsets_k["mos"] + 0.25


    offsets_v = [0.9 * i for i in range(-1, 14, 2)]    

    add_segs(ax1)

    offsets_y = {
        "cache": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "mos": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "mos_cache": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "criu_local" : [8, 8, 8, 70.73, 116, 77, 140, 179],
        "cold" : [8, 8, 8, 70.73, 116, 77, 140, 179],
    }

    plot_labels(
        base_offset,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=10000000 * 0.04,
        absolute_ax=bax,
        colors={
            "mos" : "red",
            "mos_cache" : "red"
        }        
    ) 

    add_segs(bax)

    offsets_y = {
        "mos": [7 for i in app.app_dict["MITOSIS"]],
        "mos_cache": [7 for i in app.app_dict["MITOSIS+cache"]],
    }
    """
    ax1.set_xticks(
        (labels + whole_bar_width / 2 - 0.2)[0 : len(x_tick_names)],
        x_tick_names_short,
        rotation=0,
        fontsize=fontsize,
        fontproperties=font, zorder=1024
    )  
    """
#    ax0.spines["top"].set_visible(True)
#    ax0.spines["top"].set_position(("data", 400))
#    for ax in bax.axs:
#        ax.spines["right"].set_visible(True)    

#    last_ax = ax1
    last_ax = bax
    bax.set_yscale('log')
    bax.set_yticks([1, 1000, 1000000], ["1", "1K", "1M"])

    last_ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.2)[0 : len(x_tick_names)],
        x_tick_names_short,
        rotation=0,
        fontsize=fontsize + 1,
        fontproperties=font,
        #labelpad = -5,
    )        
    last_ax.tick_params(axis='x', which='major', pad=8)    
    pass


def plot_thpt_micro(fig, spec):
    ax = fig.add_subplot(spec)

    io_path = "../../excel-data-new/thpt-micro.xlsx"
    sheet_name = "r"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    mem_mb = list(data.get(data.keys()[0]))
    network = list(data.get(data.keys()[2]))
    lean_container = list(data.get(data.keys()[3]))
    prepare = list(data.get(data.keys()[4]))

    def expand(d, scale):
        return [i * scale for i in d]

    global linewidth
    linewidth = linewidth - 0.1
    marker_sz = 2.0
    marker_edge_w = linewidth

    ax.set_ylim(1,100000000 * 1.5)

    x = [0.9, 2.6, 3.9, 6.26, 9.5, 17, 47, 321]  ## working-set
    data = pd.read_excel(io_path, sheet_name="apps")
    apps = list(data.get(data.keys()[2]))
    apps_mitosis = list(data.get(data.keys()[3]))

    """
    ax.plot(
        mem_mb,
        lean_container,
        markerfacecolor="none",
        linestyle="solid",
        label="Container",
        linewidth=linewidth,
        color="black",
        marker="^",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    """

    ax.plot(
        mem_mb,
        prepare,
        markerfacecolor="none",
        linestyle="solid",
        label="RPC",
        linewidth=linewidth,
        color="black",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
        marker = "o",
    )
    
    ax.plot(
        mem_mb,
        network,
        markerfacecolor="none",
        linestyle="solid",
        label="RDMA",
        linewidth=linewidth,
        color="red",
        marker="v",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )    

    ax.scatter(x,apps, zorder=1024,marker="*", color=color_list[0], label="Caching")    
    ax.scatter(x,apps_mitosis, zorder=1024,marker="*", color=color_list[4], label="MITOSIS")    
    print("mitosis", apps_mitosis)

    ax.set_xscale("log")
    ax.set_yscale('log')

    ax.set_xticks([])
    ax.tick_params(axis="y", labelsize=fontsize + 1)

    ## draw the label lines

    ax.set_yticks([1, 1000, 1000000, 100000000], ["1", "$10^3$", "$10^6$", "$10^8$"])

    #    ax.set_ylabel('Latency ($\mu$s)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)
#    ax.set_ylabel("Peak Throughput", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font)  #
    ax.tick_params(axis="y", which="major", pad=1)
    ax.set_ylabel("Peak functions/sec", fontsize=ylabel_sz, labelpad=0)

    adjust_ax_style(ax)

    leg = ax.legend(
        fontsize=fontsize + 0.5,
        handlelength=1.2,
        labelspacing=0.8,
        ncol=1,   #loc="best",
        frameon=True,
        fancybox=False,
        markerscale=1.1,
        bbox_to_anchor=(0.98, 0.95),
    )
    leg.set_zorder(2)
    leg.get_frame().set_linewidth(0.0)    

    """
    ax.annotate("Page fault", xy=(800, 800), xytext=(64, 500), fontsize = fontsize - 0.5, 
            arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))    
    ax.annotate("RDMA", xy=(800, 1200), xytext=(64, 1000), fontsize = fontsize - 0.5, 
            arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))                
    """

    rect = patches.Rectangle(
        (0.01, 0.85),
        0.9,
        0.12,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=102,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)    
    height = 20000000
    ax.text(x[0] - 0.12, height, 
        s="H",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)
    ax.text(x[1] - 0.8, height, 
        s="CO",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)    
    ax.text(x[2] - 0.1, height, 
        s="J",
        fontsize=fontsize - 0.5,
        fontproperties=font,zorder=1024) 

    ax.text(x[2] - 0.1, height, 
        s="J",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)                      

    ax.text(x[3] - 1, height, 
        s="P",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)          

    ax.text(x[4] - 2, height, 
        s="CH",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)           

    ax.text(x[5], height, 
        s="I",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)            

    ax.text(x[6] - 10, height, 
        s="PR",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)            

    ax.text(x[7] - 30, height, 
        s="R",
        fontsize=fontsize - 0.5,
        fontproperties=font, zorder=1024)           


    ax.set_xticks(x, minor=True)


    """
    ax.annotate("H", xy=(x[0],apps[0]), xytext=(x[0] - 0.12,20000000), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))
    ax.annotate("CO", xy=(x[1],apps[1]), xytext=(x[1] - 0.75,height), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))

    ax.annotate("J", xy=(x[2],apps[2]), xytext=(x[2] - 0.2,height), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))                
    ax.annotate("P", xy=(x[3],apps[3]), xytext=(2,200), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))

    ax.annotate("CH", xy=(x[4],apps[4]), xytext=(4,50), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))
    ax.annotate("I", xy=(x[5],apps[5]), xytext=(34,apps[5] - 500), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))

    ax.annotate("PR", xy=(x[6],apps[6]), xytext=(54,16), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))
    ax.annotate("R", xy=(x[7],apps[7]), xytext=(700,7192), fontsize=fontsize,
                arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))
    """

    ax.set_title(
        r"$\bf{Bottleneck\ Analysis}$",
        fontsize=fontsize + 1,
        fontproperties=font,
        pad=3,
        loc="center",
    )    

    ax.set_xlabel(
        "Working-set (MB)", fontsize=fontsize + 1, labelpad=1, fontproperties=font
    )

    labels = x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
    ]

    """
    xs = [x[0] + 0.2, x[1] - 2, x[2],x[3],x[4],x[6],x[6], x[7]]
    y = apps
    ys = [y[0] - 5000000, y[1] - 10000, y[2],y[3],y[4],y[6],y[6], y[7]]

    for i, txt in enumerate(labels):
        ax.annotate(txt, xy=(xs[i], ys[i]), xytext=(xs[i],ys[i]), fontsize = fontsize + 1, color="red", 
                        arrowprops=dict(facecolor='black', shrink=0.01, headwidth=0.1),)    
    """   

    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)                         
    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.15, zorder=0, which="minor")        

    ax.set_xticks(
        [1, 4, 16, 64, 256, 1024],
        labels=[1, 4, 16, 64, 256, 1024],
        fontsize=fontsize + 1,
        fontproperties=font,
    )        
 

with plt.style.context(["science", "high-vis", "no-latex"]):
    plt.rcParams["lines.markersize"] = 3
    plt.rcParams["font.family"] = font.get_name()

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=2, nrows=1, figure=fig, width_ratios=[3.5, 1.2])

    plot_thpt_e2e(fig, spec[0, 0])
    plot_thpt_micro(fig, spec[0, 1])

    fig.set_size_inches(get_figsize(latex_col, wf=1.0 * 2 + 0.05, hf=0.105 * 3))
    fig.subplots_adjust(wspace=0.12, hspace=0.18)

    fig.savefig(
        os.path.splitext(__file__)[0] + ".svg",
        dpi=1000,
        format="svg",
        bbox_inches="tight",
    )


==> data-new/end-to-end/e2e.py <==
from modulefinder import EXTENDED_ARG
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes

from common import *
from app import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = [
    "hello\n(H)",
    "compression\n(CO)",
    "json\n(J)",
    "pyaes\n(P)",
    "chameleon\n(CH)",
    "image\n(I)",
    "pagerank\n(PR)",
    "recognition\n(R)",
]

x_tick_names_short = [
    "H",
    "CO",
    "J",
    "P",
    "CH",
    "I",
    "PR",
    "R",
]

"""
x_tick_names_short = [
    "hello(H)",
    "compression(CO)",
    "json(J)",
    "pyaes(P)",
    "chameleon(CH)",
    "image(I)",
    "pagerank(PR)",
    "recognition(R)",    
] 
"""

fontsize = 5.5
latex_col = 241.02039  ## pt

#sbar_wz = 0.22
#whole_bar_width = sbar_wz * 7

sbar_wz = 0.2 
whole_bar_width = (sbar_wz + 0.02) * 7

width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize + 1
yticks_sz = fontsize
xlabel_sz = fontsize


def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=2, axis="y")
    ax.tick_params(axis="y", labelsize=yticks_sz)
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)


    ax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

import matplotlib.patches as patches


def mark_app(ax, line_x, line_y, x_y, x_label, dx=0):
    ax.plot([line_x, line_x], [-0.5, line_y], "-", lw=linewidth, color="red")
    # rect = patches.Rectangle((line_x-3 + dx, x_y-1), 10, 5, linewidth=1, edgecolor='none', facecolor='white',fill=True, zorder=2)
    ax.text(line_x + dx, x_y, s=x_label, fontsize=fontsize, fontproperties=font)


def mark_point(ax, line_x, anotate_y, text_x, text_y, label, h=150, color=None, dx=0):
    #    ax.plot([line_x, line_x], [-0.5, h], '-', lw=linewidth - 0.4, color="black")

    if color == None:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
            color="black",
        )
    else:
        ax.annotate(
            label,
            xy=(line_x + dx, anotate_y),
            xytext=(text_x, text_y),
            fontsize=fontsize - 0.5,
            backgroundcolor=color,
            arrowprops=dict(
                facecolor="red", linewidth=linewidth - 0.3, arrowstyle="->", shrinkA=0.1
            ),
        )


def plot_startup_e2e(fig, spec):
    bax = brokenaxes(
        ylims=((0, 8), (10, 80), (150,2800)), subplot_spec=spec, height_ratios=[1, 0.8, 0.8 ], d=0.005
    )
    #    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names

    app = get_startup_app()
    axs = bax.axs

    labels = np.arange(start=-1, stop=12, step=1.8)

    for i, k in enumerate(app.app_dict):
        bax.bar(
            labels + (sbar_wz + 0.02) * i,
            app.app_dict[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=app.color_list[k],
            zorder=3,
            yerr=([1 * i for i in app.err[k]], ([1 * i for i in app.err[k]])),
            error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )

    bax.set_ylabel("$\\bf{Startup}$\ntime(ms)", fontsize=ylabel_sz, labelpad=12)
    #    ax.set_yscale('log')
    axs[2].set_yticks(ticks=[0, 3, 6], fontsize=fontsize - 1.5, fontproperties=font)
    axs[1].set_yticks(ticks=[30,60], fontsize=fontsize - 1.5, fontproperties=font)
    axs[0].set_yticks(ticks=[150, 800], fontsize=fontsize - 1.5, fontproperties=font)

    adjust_ax_style(axs[0])
    adjust_ax_style(axs[1])
    adjust_ax_style(axs[2])

    for ax in axs:
        ax.set_xticks([])
        ax.tick_params(axis="y", labelsize=fontsize - 1)
        adjust_ax_style(ax)
        ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    pass

    ax0, ax1, ax2 = bax.axs

    ## plot labels of the startup
    base_offset = -0.2
    data = {
        "cache": app.app_dict["Caching"],
        "mos": app.app_dict["MITOSIS"],
        "mos_cache": app.app_dict["MITOSIS+cache"],
        "criu_local" : app.app_dict["CRIU-local"],
        "criu_remote" : app.app_dict["CRIU-remote"],
        "cold" : app.app_dict["FaasNET"],
    }
    last_ax = ax2
    axs = {
        "cache": [ax2 for i in app.app_dict["Caching"]],
        "mos": [ax1 for i in app.app_dict["Caching"]],
        "mos_cache": [ax1 for i in app.app_dict["Caching"]],
        "criu_local" : [ax1 for i in app.app_dict["Caching"]],
        "criu_remote" : [ax1 for i in app.app_dict["Caching"]],
        "cold" : [ax1 for i in app.app_dict["Caching"]],
    }
    formats = {
        "cache": ["%.1f" for i in app.app_dict["Caching"]],
        "mos": ["%.1f" for i in app.app_dict["Caching"]],
        "mos_cache": ["%.1f" for i in app.app_dict["Caching"]],
        "criu_local" : ["%.0f" for i in app.app_dict["Caching"]],
        "criu_remote" : ["%.0f" for i in app.app_dict["Caching"]],
        "cold" : ["%.0f" for i in app.app_dict["Caching"]],
    }
    backgrounds = {
        "cache": "none",
        "mos": "none",
        "mos_cache": "none",
        "criu_local" : "none",
        "criu_remote" : "none", 
        "cold" : "none"
    }

    offsets_k = {
        "cache": -0.05,
    }
    off_gap = 0.24
    offsets_k["criu_local"] = offsets_k["cache"] + off_gap
    offsets_k["criu_remote"] = offsets_k["criu_local"] + off_gap
    offsets_k["cold"] = offsets_k["criu_remote"] + off_gap
    offsets_k["mos"] = offsets_k["cold"] + off_gap
    offsets_k["mos_cache"] = offsets_k["mos"] + off_gap

    """
        "cold" : 0.67,
        "mos": 0.65 + 0.25,
        "mos_cache": 0.65 + 0.25 + 0.25,
        "criu_local" : 0 + 0.23,
        "criu_remote" : 0 + 0.23 + 0.24
    }
    """

    offsets_v = [0.9 * i for i in range(-1, 14, 2)]    

    add_segs(last_ax)
    
    offsets_y = {
        "cache": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "mos": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "mos_cache": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "criu_local" : [8, 8, 8, 70.73, 116, 77, 140, 179],
        "cold" : [i * 0.55 for i in data["cold"]],
    }
    print(offsets_y["criu_local"])

    plot_labels(
        base_offset,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=1100,
        absolute_ax=ax0,
        colors={
            "mos" : "red",
            "mos_cache" : "red"
        },
    )  
    add_segs(ax1)

    ax0.spines["top"].set_visible(True)
    for ax in bax.axs:
        ax.spines["right"].set_visible(True)       

def plot_labels(
    x_base, axs, data, formats, backgrounds, offsets_k, offsets_v, offsets_y,
    absolate_y = None, absolute_ax = None , colors=[]
):
    print("start plot labels")
    for k in data:
        vs = data[k]
        for i, v in enumerate(vs):
            y = 0
            if absolate_y != None:
                y = absolate_y
            else:
                y = data[k][i] + offsets_y[k][i]
            ax = axs[k][i]
            if absolute_ax != None:
                ax = absolute_ax

            color = "black"
            try:
                color = colors[k]
            except:
                pass

            text = "%3.3s" % data[k][i]
            if absolate_y == 300:
                text = "%4.4s" % data[k][i]

            ax.text(
                x=x_base + offsets_v[i] + offsets_k[k],
                y=y,
                #s=formats[k][i] % data[k][i],
                #s = "{0:>03,1}".format(data[k][i]),
                s = "%3.3s" % data[k][i],
                fontsize=fontsize + 0.5,
                fontproperties=font,
                rotation=90,
                color=color,
#                backgroundcolor=backgrounds[k],
                zorder=1024,
                font=con_font,
            )
            


def plot_exe_e2e(fig, spec):
    global whole_bar_width, sbar_wz, x_tick_names

    bax = brokenaxes(
        ylims=((0, 25), (50, 650), (1000, 3600)),
        subplot_spec=spec,
        height_ratios=[1.0, 1, 0.6],
        d=0.005,
    )

    app = get_execution_app()
    labels = np.arange(start=-1, stop=12, step=1.8)

    for i, k in enumerate(app.app_dict):
        bax.bar(
            labels + (sbar_wz+0.02) * i,
            app.app_dict[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=app.color_list[k],
            zorder=3,
            yerr=([1 * i for i in app.err[k]], ([1 * i for i in app.err[k]])),
            error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )

    bax.set_ylabel("$\\bf{Execution}$\ntime (ms)", fontsize=ylabel_sz, labelpad=15)

    #    bax.set_ylabel('$\\bf{Prepare}$\ntime (ms)', fontsize=ylabel_sz, labelpad=10)
    #    ax.set_yscale('log')
    bax.tick_params(axis="y", labelsize=fontsize + 1)
    bax.tick_params(axis="y", which="major", pad=1)

    ax0, ax1, ax2 = bax.axs
    ax0.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax1.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax2.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    #    ax2.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax0.set_xticks([])
    ax1.set_xticks([])
    ax2.set_xticks([])

    ax0.set_yticks([1200])
    ax1.set_yticks([100,300,500])
    ax2.set_yticks([0,15])

    #    bax.legend(fontsize=fontsize + 0.5, frameon=False,
    #              loc='upper center', handlelength=0.8, labelspacing=0.05, ncol=6,  bbox_to_anchor=(0.46, 1.35))
    print(app.app_dict["Caching"])

    ## plot labels of execution
    base_offset = -0.2
    data = {
        "cache": app.app_dict["Caching"],
        "mos": app.app_dict["MITOSIS"],
        "mos_cache": app.app_dict["MITOSIS+cache"],
        "criu_local" : app.app_dict["CRIU-local"],
        "criu_remote" : app.app_dict["CRIU-remote"],
        "cold" : app.app_dict["FaasNET"],
    }
    axs = {
        "cache": [ax2, ax2, ax2, ax1, ax1,ax1, ax1,ax1,ax1],
        "mos": [ax2, ax2, ax2, ax1, ax1,ax1, ax1,ax1,ax1],
        "mos_cache": [ax2, ax2, ax2, ax1, ax1,ax1, ax1,ax1,ax1],
        "criu_local" : [ax2, ax2, ax2, ax1, ax1,ax1, ax1,ax1,ax0],
        "criu_remote" : [ax2, ax2, ax2, ax1, ax1,ax1, ax1,ax1,ax0],
        "cold" : [ax2, ax2, ax2, ax1, ax1,ax1, ax1,ax1,ax1],
    }
    formats = {
        "cache": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "mos": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "mos_cache": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "criu_local" : ["%.2f"]  + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "criu_remote" : ["%.2f"]  + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "cold" : ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
    }
    backgrounds = {
        "cache": "none",
        "mos": "none",
        "mos_cache": "none",
        "criu_local" : "none",
        "criu_remote" : "none", 
        "cold" : "none"
    }

    offsets_k = {
        "cache": -0.05,
    }
    off_gap = 0.24
    offsets_k["criu_local"] = offsets_k["cache"] + off_gap
    offsets_k["criu_remote"] = offsets_k["criu_local"] + off_gap
    offsets_k["cold"] = offsets_k["criu_remote"] + off_gap
    offsets_k["mos"] = offsets_k["cold"] + off_gap
    offsets_k["mos_cache"] = offsets_k["mos"] + off_gap

    offsets_v = [0.9 * i for i in range(-1, 14, 2)]    

    add_segs(ax1)

    offsets_y = {
        "cache": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "mos": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "mos_cache": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "criu_local" : [8, 8, 8, 70.73, 116, 77, 140, 179],
        "cold" : [i * 0.55 for i in data["cold"]],
    }

    plot_labels(
        base_offset,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=1700,
        absolute_ax=ax0,
        colors={
            "mos" : "red",
            "mos_cache" : "red"
        }           
    )    

    last_ax = ax2

    print(len(labels))
    last_ax.set_xticks(
        (labels + whole_bar_width / 2 - 0.2)[0 : len(x_tick_names)],
        x_tick_names,
        rotation=15,
        fontsize=fontsize + 1,
        fontproperties=font,
    )
    adjust_ax_style(ax0, False)
    adjust_ax_style(ax1, False)

    adjust_ax_style(last_ax, True)
    #    adjust_ax_style(ax2, True)
    last_ax.tick_params(which="minor", length=0, axis="x")
    last_ax.tick_params(which="major", length=0, axis="x")

    ax0.spines["top"].set_visible(True)
    for ax in bax.axs:
        ax.spines["right"].set_visible(True)

    add_segs(ax2)


app_dict = {}


def plot_prepare_e2e(fig, spec):
    # ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names

    bax = brokenaxes(
        ylims=((0, 40), (200, 400)), subplot_spec=spec, height_ratios=[1, 0.8], d=0.005
    )

    app = get_prepare_app()
    labels = np.arange(start=-1, stop=12, step=1.8)

    app_dict = app.app_dict

    for i, k in enumerate(app.app_dict):
        bax.bar(
            labels + (sbar_wz + 0.02) * i,
            app.app_dict[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=app.color_list[k],
            zorder=3,
            yerr=([1 * i for i in app.err[k]], (app.err[k])),
            error_kw={"linewidth": 0.7, "capsize": 1, "capthick": 0.5},
        )
    bax.set_ylabel("$\\bf{Prepare}$\ntime (ms)", fontsize=ylabel_sz, labelpad=12)

    bax.tick_params(axis="y", labelsize=fontsize + 1)
    bax.tick_params(axis="y", which="major", pad=1)

    ax0, ax1 = bax.axs
    ax0.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax1.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax0.set_xticks([])
    ax1.set_xticks([])

    ax0.set_yticks([250])
    ax1.set_yticks([0, 20, 40, 60])

    leg = bax.legend(
        fontsize=fontsize + 0.5,
        frameon=False,
        loc="upper center",
        handlelength=1.2,
        labelspacing=0.05,
        ncol=6,
        bbox_to_anchor=(0.46, 1.35),
    )
    leg.set_zorder(1)

    adjust_ax_style(ax0, False)
    adjust_ax_style(ax1)

    ## plot labels of the prepare
    base_offset = -0.2
    data = {
#        "cache": app.app_dict["Caching"],
        "mos": app.app_dict["MITOSIS"],
        "mos_cache": app.app_dict["MITOSIS+cache"],
        "criu_local" : app.app_dict["CRIU-local"],
        "criu_remote" : app.app_dict["CRIU-remote"],
#        "cold" : app.app_dict["FaasNET"],
    }
    axs = {
        "cache": [ax1 for i in app.app_dict["Caching"]],
        "mos": [ax1 for i in app.app_dict["Caching"]],
        "mos_cache": [ax1 for i in app.app_dict["Caching"]],
        "criu_local" : [ax1 for i in app.app_dict["Caching"]],
        "criu_remote" : [ax1 for i in app.app_dict["Caching"]],
        "cold" : [ax1 for i in app.app_dict["Caching"]],
    }
    formats = {
        "cache": ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "mos": ["%.1f"] + ["%.1f"] + ["%.1f" for i in app.app_dict["Caching"]],
        "mos_cache": ["%.1f"] + ["%.1f"] + ["%.1f" for i in app.app_dict["Caching"]],
        "criu_local" : ["%.0f"]  + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "criu_remote" : ["%.0f"]  + ["%.0f"] + ["%.0f" for i in app.app_dict["Caching"]],
        "cold" : ["%.2f"] + ["%.1f"] + ["%.0f" for i in app.app_dict["Caching"]],
    }
    backgrounds = {
        "cache": "none",
        "mos": "none",
        "mos_cache": "none",
        "criu_local" : "none",
        "criu_remote" : "none", 
        "cold" : "none"
    }


    offsets_k = {
        "cache": -0.05,
    }
    off_gap = 0.24
    offsets_k["criu_local"] = offsets_k["cache"] + off_gap
    offsets_k["criu_remote"] = offsets_k["criu_local"] + off_gap
    offsets_k["cold"] = offsets_k["criu_remote"] + off_gap
    offsets_k["mos"] = offsets_k["cold"] + off_gap
    offsets_k["mos_cache"] = offsets_k["mos"] + off_gap

    offsets_v = [0.9 * i for i in range(-1, 14, 2)]    

    add_segs(ax1)

    offsets_y = {
        "cache": [8, 8, 8, 69.17634, 80, 90, 120, 90],
        "mos": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "mos_cache": [8, 8, 8, 63.631, 112.608, 73.737, 140, 140],
        "criu_local" : [8, 8, 8, 70.73, 116, 77, 140, 179],
        "cold" : [8, 8, 8, 70.73, 116, 77, 140, 179],
    }

    plot_labels(
        base_offset,
        axs,
        data=data,
        formats=formats,
        backgrounds=backgrounds,
        offsets_k=offsets_k,
        offsets_v=offsets_v,
        offsets_y=offsets_y,
        absolate_y=300,
        absolute_ax=ax0,
        colors={
            "mos" : "red",
            "mos_cache" : "red"
        }        
    )      

    add_segs(ax1)

    offsets_y = {
        "mos": [7 for i in app.app_dict["MITOSIS"]],
        "mos_cache": [7 for i in app.app_dict["MITOSIS+cache"]],
    }
    """
    ax1.set_xticks(
        (labels + whole_bar_width / 2 - 0.2)[0 : len(x_tick_names)],
        x_tick_names_short,
        rotation=0,
        fontsize=fontsize,
        fontproperties=font, zorder=1024
    )  
    """
    ax0.spines["top"].set_visible(True)
    ax0.spines["top"].set_position(("data", 400))
    for ax in bax.axs:
        ax.spines["right"].set_visible(True)    
    pass


def add_split(ax, pos):
    x,y = pos
    rect = patches.Rectangle(
        (x, y + 0.3),
        0.015,
        0.3,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1024,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)


def add_segs(ax1):
    base = 0.025
    add_split(ax1, (base, -0.5))
    add_split(ax1, (base + 0.115, -0.5))
    add_split(ax1, (base + 0.115 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 + 0.117, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 3, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 4 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 5 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 6 + 0.001, -0.5))
    add_split(ax1, (base + 0.115 + 0.117 * 7 + 0.01, -0.5))


def plot_e2e(fig, spec):
    ax = fig.add_subplot(spec)
    global whole_bar_width, sbar_wz, x_tick_names
    app = get_execution_app()
    labels = np.arange(start=-1, stop=12, step=1.8)
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    for i, k in enumerate(app.app_dict):
        ax.bar(
            labels + sbar_wz * i,
            app.app_dict[k],
            sbar_wz,
            label=k,
            lw=0.05,
            edgecolor="black",
            color=app.color_list[k],
            zorder=3,
        )

    ax.set_ylabel("Speedup on \n$\\bf{Remote fork}$", fontsize=ylabel_sz, labelpad=1.5)
    ax.set_yscale("log")
    ax.tick_params(axis="y", labelsize=fontsize - 1)
    ax.tick_params(axis="y", which="major", pad=1)

    ax.set_xticks([])

    #    ax.legend(fontsize=fontsize - 0.5, frameon=False,
    #              loc='upper center', handlelength=0.8, labelspacing=0.1, ncol=6,  bbox_to_anchor=(0.53, 1.3))

    # ax.set_yticks(fontsize=fontsize - 1, fontproperties=font)
    ax.set_xticks(
        (labels + whole_bar_width / 2)[0 : len(x_tick_names)],
        x_tick_names,
        rotation=15,
        fontsize=fontsize + 1,
        fontproperties=font,
    )

    ax.tick_params(axis="x", labelsize=fontsize + 1)

    adjust_ax_style(ax)
    pass


def plot_prepare_micro_v1(fig, spec):
    bax = brokenaxes(
        ylims=((0, 30), (50, 600)), subplot_spec=spec, height_ratios=[1, 1]
    )
    #    ax = fig.add_subplot(spec)

    io_path = "../../excel-data-new/micro.xlsx"
    sheet_name = "prepare"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    prepare_time = list(data.get(data.keys()[2]))
    mem_kb = list(data.get(data.keys()[0]))
    mem_mb = list(data.get(data.keys()[1]))

    caching = list(data.get(data.keys()[2]))
    faasnet = list(data.get(data.keys()[3]))
    mos = list(data.get(data.keys()[4]))
    mos_cache = list(data.get(data.keys()[5]))
    criu_local = list(data.get(data.keys()[6]))
    criu_remote = list(data.get(data.keys()[7]))

    marker_sz = 2.5
    marker_edge_w = linewidth

    zorder = 1024
    """
    bax.plot(
        mem_mb,
        caching,
        markerfacecolor="none",
        linestyle="solid",
        label="Caching",
        linewidth=linewidth,
        color=color_list[0],
        marker="v",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=zorder,
    )
    bax.plot(
        mem_mb,
        faasnet,
        markerfacecolor="none",
        linestyle="solid",
        label="FaasNET",
        linewidth=linewidth,
        color=color_list[3],
        marker="^",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=zorder,
    )"""
    bax.plot(
        mem_mb,
        mos,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS",
        linewidth=linewidth,
        color=color_list[4],
        marker="+",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=zorder,
    )
    bax.plot(
        mem_mb,
        mos_cache,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS+cache",
        linewidth=linewidth,
        color=get_color("mos_cache"),
        marker="x",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=zorder,
    )
    bax.plot(
        mem_mb,
        criu_local,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-local",
        linewidth=linewidth,
        color=get_color("criu_local"),
        marker="o",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=zorder,
    )
    bax.plot(
        mem_mb,
        criu_remote,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-remote",
        linewidth=linewidth,
        color=get_color("criu_remote"),
        marker="s",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=zorder,
    )

    bax.set_xscale("log")
    # bax.set_xticks([])
    bax.tick_params(axis="y", labelsize=fontsize - 1)

    ## draw the label lines
    x = [7.88, 9.3, 9.9, 13, 29, 35, 480, 76]
    y = [0.73, 0.75, 0.76, 0.86, 1.5, 2.17, 11.5, 3.1]

    """
    mark_point(ax,7.88,1,1.5,2,"H",dx=1)
    mark_point(ax,9.33,1,2,6,"CO",dx=1)    
    mark_point(ax,9.33,1.1,4.5,11,"J",dx=1)    
    mark_point(ax,13,1.1,9,11,"PY",dx=1)    
    mark_point(ax, 29, 1.5, 27,11,"CH")
    mark_point(ax, 35, 2, 60, 6,"I")
    mark_point(ax,480,12,520, 20, "R")
    mark_point(ax,76,3.1, 140, 7, "PA")

    ax.scatter(x,y, zorder=2,marker="*", color="red")
    """
    lw = linewidth - 0.1
    # ax.scatter(x,[25 for i in y], zorder=2,marker="*", color="red")
    # ax.text(x[0] - 4, 21, s="H CO J P", fontsize = fontsize - 0.5, fontproperties=font)

    # for i in x:
    #    ax.plot([i, i],[-1,20.5], '--', lw = lw, color="black")

    # ax.text(x[4] - 5, 21, s="CH I", fontsize = fontsize - 0.5, fontproperties=font)

    # ax.text(x[7] - 5, 21, s="P", fontsize = fontsize - 0.5, fontproperties=font)
    # ax.text(x[6] - 35, 21, s="R", fontsize = fontsize - 0.5, fontproperties=font)

    """
    mark_point(ax,7.88,5,1.5,5,"hello",25,dx=1)
    mark_point(ax,9.3, 10, 1, 10, "compr-\nession", 25,dx=2.5)
    mark_point(ax,9.9,20,1.5, 20, "json",25,dx=1)  
    mark_point(ax, 13, 5, 30, 5, "pyaes", 25, dx=-1)
    mark_point(ax, 29,10,60,10, "chameleon",25)
    mark_point(ax,35, 15, 80,15, "image",25)
    mark_point(ax,76, 20, 150, 20, "pagerank", 25)
    mark_point(ax,480, 5, 150, 5, "recognition",25)
    """

    # bax.set_yticks([0,5,10,15,20,25], fontsize=fontsize - 1, fontproperties=font)
    #    plt.yticks(fontsize=fontsize, fontproperties=font)
    bax.set_ylabel("Time (ms)", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font)
    #    ax.set_xlabel('Parent working-set (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)

    bax.tick_params(axis="y", which="major", pad=1)
    bax.set_xticks(
        [1, 4, 16, 64, 256, 1024],
        labels=[1, 4, 16, 64, 256, 1024],
        fontsize=0,
        fontproperties=font,
    )

    for ax in bax.axs:
        adjust_ax_style(ax)
    bax.set_title(
        r"$\uline{Microbenchmarks}$",
        fontsize=fontsize + 0.5,
        fontproperties=font,
        pad=6,
        loc="center",
    )


#    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
# bax.yaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def plot_prepare_micro(fig, spec):
    ax = fig.add_subplot(spec)

    io_path = "../../excel-data-new/micro.xlsx"
    sheet_name = "prepare"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    prepare_time = list(data.get(data.keys()[2]))
    mem_kb = list(data.get(data.keys()[0]))
    mem_mb = list(data.get(data.keys()[1]))

    caching = list(data.get(data.keys()[2]))
    faasnet = list(data.get(data.keys()[3]))
    mos = list(data.get(data.keys()[4]))
    mos_cache = list(data.get(data.keys()[5]))
    criu_local = list(data.get(data.keys()[6]))
    criu_remote = list(data.get(data.keys()[7]))

    marker_sz = 2.5
    marker_edge_w = linewidth

    ax.plot(
        mem_mb,
        caching,
        markerfacecolor="none",
        linestyle="solid",
        label="Caching",
        linewidth=linewidth,
        color=color_list[0],
        marker="v",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )

    ax.plot(
        mem_mb,
        faasnet,
        markerfacecolor="none",
        linestyle="solid",
        label="FaasNET",
        linewidth=linewidth,
        color=color_list[3],
        marker="^",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )

    ax.plot(
        mem_mb,
        mos,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS",
        linewidth=linewidth,
        color=color_list[4],
        marker="+",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )

    ax.plot(
        mem_mb,
        mos_cache,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS+cache",
        linewidth=linewidth,
        color=get_color("mos_cache"),
        marker="x",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        criu_local,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-local",
        linewidth=linewidth,
        color=get_color("criu_local"),
        marker="o",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        criu_remote,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-remote",
        linewidth=linewidth,
        color=get_color("criu_remote"),
        marker="s",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )

    ax.set_xscale("log")
    #    ax.set_yscale('log',base=2)

    ax.set_xticks([])
    ax.tick_params(axis="y", labelsize=fontsize - 1)

    ## draw the label lines
    x = [7.88, 9.3, 9.9, 13, 29, 35, 480, 76]
    y = [0.73, 0.75, 0.76, 0.86, 1.5, 2.17, 11.5, 3.1]

    lw = linewidth - 0.1
    ax.scatter(x, [650 for i in y], zorder=4, marker="*", color="red")
    ax.spines["top"].set_position(("data", 650))
    ax.spines["left"].set_bounds((-25, 650))
    ax.spines["right"].set_bounds((-25, 650))
    ax.text(x[0] - 4, 680, s="H CO J P", fontsize=fontsize - 0.5, fontproperties=font)
    ax.text(x[4] - 5, 680, s="CH I", fontsize=fontsize - 0.5, fontproperties=font)
    ax.text(x[7] - 5, 680, s="PR", fontsize=fontsize - 0.5, fontproperties=font)
    ax.text(x[6] - 80, 680, s="R", fontsize=fontsize - 0.5, fontproperties=font)

    ax.set_yticks([0, 150, 300, 450, 600], fontsize=fontsize - 1.5, fontproperties=font)
    #    plt.yticks(fontsize=fontsize, fontproperties=font)
    # ax.set_ylabel("Time (ms)", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font)
    #    ax.set_xlabel('Parent working-set (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)

    ax.tick_params(axis="y", which="major", pad=1)
    ax.set_xticks(
        [1, 4, 16, 64, 256, 1024],
        labels=[1, 4, 16, 64, 256, 1024],
        fontsize=0,
        fontproperties=font,
    )

    adjust_ax_style(ax)
    ax.set_title(
        '$\\bf{Microbenchmarks}$',
        fontsize=fontsize,
        fontproperties=font,
        pad=8,
        loc="center",
    )

    ax.xaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    rect = patches.Rectangle(
        (0, 1.01),
        1,
        0.15,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=2,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)

    leg = ax.legend(
        fontsize=fontsize - 1,
        handlelength=0.8,
        labelspacing=0.5,
        ncol=2,   #loc="center left",
        frameon=True,
        fancybox=False,
        bbox_to_anchor=(0.87, 0.3),
    )    

    leg.set_zorder(2)
    leg.get_frame().set_linewidth(0.0)    

def plot_startup_micro(fig, spec):
    ax = fig.add_subplot(spec)
    io_path = "../../excel-data-new/micro.xlsx"
    sheet_name = "startup"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    prepare_time = list(data.get(data.keys()[2]))
    mem_kb = list(data.get(data.keys()[0]))
    mem_mb = list(data.get(data.keys()[1]))

    caching = list(data.get(data.keys()[2]))
    faasnet = list(data.get(data.keys()[3]))
    mos = list(data.get(data.keys()[4]))
    mos_cache = list(data.get(data.keys()[5]))
    criu_local = list(data.get(data.keys()[6]))
    criu_remote = list(data.get(data.keys()[7]))

    marker_sz = 2.5
    marker_edge_w = linewidth

    ax.plot(
        mem_mb,
        caching,
        markerfacecolor="none",
        linestyle="solid",
        label="Caching",
        linewidth=linewidth,
        color=color_list[0],
        marker="v",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        faasnet,
        markerfacecolor="none",
        linestyle="solid",
        label="FaasNET",
        linewidth=linewidth,
        color=color_list[3],
        marker="^",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    
    ax.plot(
        mem_mb,
        mos,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS",
        linewidth=linewidth,
        color=color_list[4],
        marker="+",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        mos_cache,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS+cache",
        linewidth=linewidth,
        color=get_color("mos_cache"),
        marker="x",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        criu_local,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-local",
        linewidth=linewidth,
        color=get_color("criu_local"),
        marker="o",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        criu_remote,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-remote",
        linewidth=linewidth,
        color=get_color("criu_remote"),
        marker="s",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )

    ax.set_xscale("log")
    ax.set_xticks([])
    ax.tick_params(axis="y", labelsize=fontsize - 1)

    adjust_ax_style(ax)
    #    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    offset = 100
    ## markers
    x = [7.88, 9.3, 9.9, 13, 29, 35, 480, 76]
    lw = linewidth - 0.1
    ax.scatter(x, [1050 + offset for i in x], zorder=1024, marker="*", color="red")

    ax.spines["top"].set_position(("data", 1050 + offset))
    ax.spines["left"].set_bounds((-80, 1050 + offset))
    ax.spines["right"].set_bounds((-80, 1050 + offset))
    ax.xaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax.text(
        x[0] - 4,
        1100 + offset,
        s="H CO J P",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.text(
        x[4] - 5, 1100 + offset, s="CH I", fontsize=fontsize - 0.5, fontproperties=font
    )
    ax.text(
        x[7] - 5, 1100 + offset, s="PR", fontsize=fontsize - 0.5, fontproperties=font
    )
    ax.text(
        x[6] - 60, 1100 + offset, s="R", fontsize=fontsize - 0.5, fontproperties=font
    )

    ax.set_yticks(
        [0, 250, 500, 750, 1000], fontsize=fontsize - 1.5, fontproperties=font
    )
    
    # ax.set_ylabel("Time (ms)", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font)
    ax.tick_params(axis="y", which="major", pad=1)
    ax.set_xticks(
        [1, 4, 16, 64, 256, 1024],
        labels=[1, 4, 16, 64, 256, 1024],
        fontsize=0,
        fontproperties=font,
    )

    rect = patches.Rectangle(
        (0, 1.01),
        1,
        0.15,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)

    """
    leg = ax.legend(
        fontsize=fontsize - 1,
        handlelength=0.8,
        labelspacing=0.5,
        ncol=2,  # loc="upper left",
        frameon=True,
        fancybox=False,
        bbox_to_anchor=(0.86, 0.35),
    )
    leg.set_zorder(2)
    leg.get_frame().set_linewidth(0.0)
    """

    pass


### !!! This function is abandoned
def plot_exe_micro_v1(fig, spec):
    bax = brokenaxes(
        ylims=((0, 120), (300, 2000)), subplot_spec=spec, height_ratios=[1, 1]
    )
    io_path = "../../excel-data-new/micro.xlsx"
    sheet_name = "exe-random"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    mem_mb = list(data.get(data.keys()[1]))

    caching = list(data.get(data.keys()[2]))
    faasnet = list(data.get(data.keys()[3]))
    mos = list(data.get(data.keys()[4]))

    def expand(d, scale):
        return [i * scale for i in d]

    scale = 1
    caching = expand(caching, scale)
    faasnet = expand(faasnet, scale)
    mos = expand(mos, scale)

    bax.plot(
        mem_mb,
        caching,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color=color_list[0],
    )
    bax.plot(
        mem_mb,
        faasnet,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color=color_list[3],
    )
    bax.plot(
        mem_mb,
        mos,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color=color_list[4],
    )

    bax.set_xscale("log")
    #    ax.set_yscale('log')

    axs = bax.axs
    for ax in axs:
        ax.set_xticks([])
        ax.tick_params(axis="y", labelsize=fontsize - 1)
        adjust_ax_style(ax)
        ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    ax0, ax1 = axs
    ax1.set_yticks([0, 50, 100], fontsize=fontsize - 1, fontproperties=font)

    #    bax.set_yticks([0,500,1000,1500,2000], fontsize=fontsize - 1, fontproperties=font)
    #    plt.yticks(fontsize=fontsize, fontproperties=font)
    #    ax.set_ylabel('Latency ($\mu$s)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)
    bax.set_ylabel(
        "Time (ms)", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font
    )  #
    #    bax.tick_params(axis='y', which='major', pad=1)
    #    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=0, fontproperties=font)

    #    ax.fill_between(mem_mb[8:10], caching[8:10], mos[8:10], color='grey')

    bax.annotate(
        "Page fault",
        xy=(800, 800),
        xytext=(64, 500),
        fontsize=fontsize - 0.5,
        arrowprops=dict(facecolor="black", linewidth=0.5, arrowstyle="->", shrinkA=0.1),
    )
    bax.annotate(
        "RDMA",
        xy=(800, 1100),
        xytext=(64, 1000),
        fontsize=fontsize - 0.5,
        arrowprops=dict(facecolor="black", linewidth=0.5, arrowstyle="->", shrinkA=0.1),
    )

    x = [0.9, 2.6, 3.9, 6.26, 9.5, 17, 47, 321]  ## working-set
    y = [3000 for i in x]

    lw = linewidth - 0.3

    bax.scatter(x, y, zorder=2, marker="*", color="red")
    bax.text(0.8, 1700, s="H", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[0], x[0]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(1.8, 1700, s="CO", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[1], x[1]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(3.7, 1700, s="J", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[2], x[2]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(5.5, 1700, s="P", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[3], x[3]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(7.5, 1700, s="CH", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[4], x[4]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(16, 1700, s="I", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[5], x[5]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(42, 1700, s="P", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[6], x[6]], [-1, 3000], "--", lw=lw, color="black")

    bax.text(42, 1700, s="P", fontsize=fontsize - 0.5, fontproperties=font)
    bax.plot([x[6], x[6]], [-1, 3000], "--", lw=lw, color="black")

    ax.text(300, 1700, s="R", fontsize=fontsize - 0.5, fontproperties=font)
    ax.plot([x[7], x[7]], [-1, 3000], "--", lw=lw, color="black")
    ax.set_xlabel(
        "Working-set (MB)", fontsize=fontsize + 1, labelpad=1, fontproperties=font
    )


#    ax.xaxis.grid(color='black', linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


def plot_exe_micro(fig, spec):
    ax = fig.add_subplot(spec)
    io_path = "../../excel-data-new/micro.xlsx"
    sheet_name = "exe-random"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    mem_mb = list(data.get(data.keys()[1]))

    caching = list(data.get(data.keys()[2]))
    faasnet = list(data.get(data.keys()[3]))
    mos = list(data.get(data.keys()[4]))
    mos_cache = list(data.get(data.keys()[5]))
    criu_local = list(data.get(data.keys()[6]))
    criu_remote = list(data.get(data.keys()[7]))

    def expand(d, scale):
        return [i * scale for i in d]

    scale = 1
    caching = expand(caching, scale)
    faasnet = expand(faasnet, scale)
    mos = expand(mos, scale)
    mos_cache = expand(mos_cache, scale)
    criu_local = expand(criu_local, scale)
    criu_remote = expand(criu_remote, scale)

    marker_sz = 2.5
    marker_edge_w = linewidth

    ax.plot(
        mem_mb,
        caching,
        markerfacecolor="none",
        linestyle="solid",
        label="Caching",
        linewidth=linewidth,
        color=color_list[0],
        marker="v",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        faasnet,
        markerfacecolor="none",
        linestyle="solid",
        label="FaasNET",
        linewidth=linewidth,
        color=color_list[3],
        marker="^",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        mos,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS",
        linewidth=linewidth,
        color=color_list[4],
        marker="+",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        mos_cache,
        markerfacecolor="none",
        linestyle="solid",
        label="MITOSIS+cache",
        linewidth=linewidth,
        color=get_color("mos_cache"),
        marker="x",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        criu_local,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-local",
        linewidth=linewidth,
        color=get_color("criu_local"),
        marker="o",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )
    ax.plot(
        mem_mb,
        criu_remote,
        markerfacecolor="none",
        linestyle="solid",
        label="CRIU-remote",
        linewidth=linewidth,
        color=get_color("criu_remote"),
        marker="s",
        markersize=marker_sz,
        markeredgewidth=marker_edge_w,
        zorder=3,
    )

    ax.set_xscale("log")
    #    ax.set_yscale('log')

    ax.set_xticks([])
    ax.tick_params(axis="y", labelsize=fontsize - 1)

    ## draw the label lines

    ax.set_yticks([0, 500, 1000, 1500,2000], fontsize=fontsize - 1.5, fontproperties=font)
    #    plt.yticks(fontsize=fontsize, fontproperties=font)
    #    ax.set_ylabel('Latency ($\mu$s)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)
    # ax.set_ylabel("Time (ms)", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font)  #
    ax.tick_params(axis="y", which="major", pad=1)
    #    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=0, fontproperties=font)

    adjust_ax_style(ax)

    """
    ax.annotate("Page fault", xy=(800, 800), xytext=(64, 500), fontsize = fontsize - 0.5, 
            arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))    
    ax.annotate("RDMA", xy=(800, 1200), xytext=(64, 1000), fontsize = fontsize - 0.5, 
            arrowprops=dict(facecolor='black', linewidth=0.5, arrowstyle='->', shrinkA=0.1))                
    """
    print(mem_mb[9])
    #    ax.plot([768,768],[caching[8],faasnet[8] + 100], '-', lw=linewidth-0.1, color="red", marker="_", markersize=1.5)
    #    ax.plot([768,768],[faasnet[8] + 450,mos[8] + 500], '-', lw=linewidth-0.1 , color="red", marker="_", markersize=1.5)

    x = [0.9, 2.6, 3.9, 6.26, 9.5, 17, 47, 321]  ## working-set
    offset = -170
    txt_offset = 400

    text_height = 2500
    y = [text_height for i in x]

    lw = linewidth - 0.3

    ax.scatter(x, y, zorder=5, marker="*", color="red")
    ls = ""
    lw = 0
    ax.text(
        0.8,
        text_height + offset + txt_offset,
        s="H",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[0], x[0]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        1.8,
        text_height + offset + txt_offset,
        s="CO",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[1], x[1]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        3.7,
        text_height + offset + txt_offset,
        s="J",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[2], x[2]], [-1, text_height + offset], ls, lw=lw, color="black")

    ax.text(
        5.5,
        text_height + offset + txt_offset,
        s="P",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[3], x[3]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        7.5,
        text_height + offset + txt_offset,
        s="CH",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[4], x[4]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        16,
        text_height + offset + txt_offset,
        s="I",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[5], x[5]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        42,
        text_height + offset + txt_offset,
        s="PR",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[6], x[6]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        42,
        text_height + offset + txt_offset,
        s="P",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[6], x[6]], [-1, 1600 + offset], ls, lw=lw, color="black")

    ax.text(
        300 - 10,
        text_height + offset + txt_offset,
        s="R",
        fontsize=fontsize - 0.5,
        fontproperties=font,
    )
    ax.plot([x[7], x[7]], [-1, text_height + offset], ls, lw=lw, color="black")

    ax.spines["top"].set_position(("data", text_height))
    ax.spines["left"].set_bounds((-80, text_height))
    ax.spines["right"].set_bounds((-80, text_height))

    ax.xaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)
    ax.set_xlabel(
        "Working-set (MB)", fontsize=fontsize + 1, labelpad=3, fontproperties=font
    )
    ax.set_xticks(
        [1, 4, 16, 64, 256, 1024],
        labels=[1, 4, 16, 64, 256, 1024],
        fontsize=fontsize,
        fontproperties=font,
    )
    ax.tick_params(axis="x", which="major", pad=1)

    rect = patches.Rectangle(
        (0, 1.01),
        1,
        0.15,
        linewidth=1,
        edgecolor="none",
        facecolor="white",
        fill=True,
        zorder=1,
        clip_on=False,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)

    """
    leg = ax.legend(
        fontsize=fontsize - 1,
        handlelength=0.8,
        labelspacing=0.5,
        ncol=2,
        loc="center left",
        frameon=True,
        fancybox=False,  # bbox_to_anchor=(0.2, 0.3),
    )
    leg.set_zorder(2)
    leg.get_frame().set_linewidth(0.0)
    """

"""
    ax.plot([4,4], [0,2500], '--', lw = linewidth, color="black")
    ax.plot([128,128], [0,2500], '--', lw = linewidth, color="black")
    ax.text(5, 100 * scale, s="1-128MB\n Apps: H, CO, J, P, \n CH, I, PA",  \
        fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="none")
    ax.fill_between(mem_mb[1:7], caching[1:7], mos[1:7], color='red')
"""

#    ax.spines["right"].set_linewidth(0)


def plot_e2e_micro(fig, spec):
    ax = fig.add_subplot(spec)

    io_path = "../../excel-data-new/micro.xlsx"
    sheet_name = "prepare"
    data = pd.read_excel(io_path, sheet_name=sheet_name)

    mem_mb = list(data.get(data.keys()[1]))
    mos = get_micro_e2e_mitosis()

    ax.plot(
        mem_mb,
        mos,
        markerfacecolor="none",
        linestyle="solid",
        linewidth=linewidth,
        color=color_list[4],
    )

    ax.set_xscale("log")
    ax.set_xticks(
        [1, 4, 16, 64, 256, 1024],
        labels=[1, 4, 16, 64, 256, 1024],
        fontsize=fontsize - 2,
        fontproperties=font,
    )
    ax.tick_params(axis="x", which="major", pad=1)

    ax.tick_params(axis="y", labelsize=fontsize - 1)

    ## draw the label lines
    ax.plot([4, 4], [-0.5, 2000], "-", lw=linewidth, color="black")
    #    ax.text(3, 40, s="image", fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="white")

    ax.set_yticks(
        [0, 500, 1000, 3000], fontsize=fontsize - 1.5, fontproperties=font
    )
    #    plt.yticks(fontsize=fontsize, fontproperties=font)
    # ax.set_ylabel("Time (ms)", fontsize=ylabel_sz, labelpad=1.5, fontproperties=font)

    ax.tick_params(axis="y", which="major", pad=1)

    adjust_ax_style(ax)
    ax.tick_params(axis="x", labelsize=fontsize)
    ax.set_xlabel(
        "Working-set (MB)", fontsize=fontsize + 1, labelpad=2, fontproperties=font
    )
    ax.xaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    #    ax.legend(fontsize=fontsize - 0.5,
    #              loc='upper right', handlelength=0.8, labelspacing=0.1, ncol=1)
    pass

def main():
    with plt.style.context(["science", "high-vis", "no-latex"]):
        plt.rcParams["lines.markersize"] = 3
        plt.rcParams["font.family"] = font.get_name()

        fig = plt.figure(constrained_layout=False)
        spec = gridspec.GridSpec(ncols=2, nrows=4, figure=fig, width_ratios=[3.2, 1])

        plot_prepare_e2e(fig, spec[0, 0])
        plot_prepare_micro(fig, spec[0, 1])

        plot_startup_e2e(fig, spec[1, 0])
        plot_startup_micro(fig, spec[1, 1])

        plot_exe_e2e(fig, spec[2, 0])
        plot_exe_micro(fig, spec[2, 1])

        fig.set_size_inches(get_figsize(latex_col, wf=1.14 * 2, hf=0.32 * 3.5))
        fig.subplots_adjust(wspace=0.12, hspace=0.18)

        fig.savefig(
            os.path.splitext(__file__)[0] + ".svg",
            dpi=1000,
            format="svg",
            bbox_inches="tight",
        )        

if __name__ == "__main__": 
    main()

==> data-new/end-to-end/micro.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *

color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]

fontsize = 5.5
latex_col = 241.02039  ## pt
linewidth = 0.5

io_path = "../../excel-data-new/micro.xlsx"
sheet_name = "Sheet1"

data = pd.read_excel(io_path, sheet_name=sheet_name)
mem_kb = list(data.get(data.keys()[0]))
mem_mb = list(data.get(data.keys()[1]))
perf_start = list(data.get(data.keys()[2]))
perf_run = list(data.get(data.keys()[3]))

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    ax.plot(mem_mb, perf_start, markerfacecolor='none', linestyle="solid",
            linewidth=linewidth)  

    ax.set_xscale('log')
    ax.set_xticks([0,4,16,64,256,1024],labels=[0,4,16,64,256,1024], fontsize=fontsize - 1, fontproperties=font)
    
    ax.set_xlim([-0.5, 1027])

    ax.set_ylabel('Speedup on \n$\\bf{startup}$ time', 
                  fontsize=fontsize - 0.5, labelpad=1.5)

    ax.set_ylabel('Latency (ms)', fontsize=fontsize, labelpad=2,fontproperties=font)    
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize, labelpad=2, fontproperties=font)    

    plt.yticks(fontsize=fontsize - 1, fontproperties=font)    

    ## draw the label lines
    plt.plot([4, 4], [-0.5, 48], '-', lw=linewidth, color=color_list[0])
    plt.text(3, 50, s="App1", fontsize=fontsize - 0.5, fontproperties=font, backgroundcolor="white")

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")    

    fig.set_size_inches(get_figsize(latex_col, wf=0.5, hf=0.26))
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/loadspike/app.py <==
import numpy as np
from common import *

def get_median(label,d):
#    print(d)
    idx = len(d) / 2
    print(label, "median latency: ", d[int(idx)])

path = r'./mitosis/latency.txt'
with open(path) as f:
    data = np.loadtxt(f, delimiter="\n")
data.sort()
# length should be 242
mask = data != 0
new_data = data[mask]
get_median("MITOSIS", new_data)
sample_size = len(new_data)
CY = float_range(0, 1, 1 / sample_size)

path2 = r'./fn/latency.txt'
with open(path2) as f:
    data2 = np.loadtxt(f, delimiter="\n")
data2.sort()
# length should be 242
mask2 = data2 != 0
new_data2 = data2[mask2]
get_median("Fn", new_data2)
sample_size2 = len(new_data2)
CY2 = float_range(0, 1, 1 / sample_size2)

path3 = r'./criu-remote/latency.txt'
with open(path3) as f:
    data3 = np.loadtxt(f, delimiter="\n")
data3.sort()
# length should be 242
mask3 = data3 != 0
new_data3 = data3[mask3]
get_median("CRIU-remote", new_data3)
sample_size3 = len(new_data3)
CY3 = float_range(0, 1, 1 / sample_size3)

path4 = r'./criu-local/latency.txt'
with open(path4) as f:
    data4 = np.loadtxt(f, delimiter="\n")
for i in range(0, len(data4)):
    if data4[i] > 5000:
        for j in range(i+1, len(data4)):
            if data4[j] < 5000:
                data4[i] = (data4[i-1] + data[j])/2
                break
data4.sort()
# # print("RFork Medium", data4[int(len(data4)/2)])
# # print("Ceph Medium", data3[int(len(data3)/2)])
# # print("CRIU Medium", data[int(len(data)/2)])
# # print("Fn Medium", data2[int(len(data2)/2)])

# # length should be 242
mask4 = data4 != 0
new_data4 = data4[mask4]
get_median("CRIU-local", new_data4)
sample_size4 = len(new_data4)
CY4 = float_range(0, 1, 1 / sample_size4)

path5 = r'./faasnet/latency.txt'
with open(path5) as f:
    data5 = np.loadtxt(f, delimiter="\n")
data5.sort()
# length should be 242
mask5 = data5 != 0
new_data5 = data5[mask5]
get_median("FaasNET", new_data5)

sample_size5 = len(new_data5)
CY5 = float_range(0, 1, 1 / sample_size5)

offset = 1
new_data = [np.log10(item) - offset for item in new_data]
new_data2 = [np.log10(item) - offset for item in new_data2]
new_data3 = [np.log10(item) - offset for item in new_data3]
new_data4 = [np.log10(item) - offset for item in new_data4]
new_data5 = [np.log10(item)- offset for item in new_data5]
CY = [item * 100 for item in CY]
CY2 = [item * 100 for item in CY2]
CY3 = [item * 100 for item in CY3]
CY4 = [item * 100 for item in CY4]
CY5 = [item * 100 for item in CY5]

sample_step = 300

def load_cdf():
    data = {}
    data["Fn"] = (np.array(new_data2)[::sample_step], np.array(CY2)[::sample_step])
    data["MITOSIS"] = (np.array(new_data)[::sample_step], np.array(CY)[::sample_step])
    data["FaasNET"] = (np.array(new_data5)[::sample_step], np.array(CY5)[::sample_step])
    data["CRIU-remote"] = (np.array(new_data3)[::sample_step], np.array(CY3)[::sample_step])
    data["CRIU-local"] = (np.array(new_data4)[::sample_step], np.array(CY4)[::sample_step])
    return data

def get_data_v2(input_data):
    new_data = []
    # we should get a list of size 20
    for j in range(0, 10):
        index = j * 720
        data1 = input_data[index:index + 240]
        data2 = input_data[index + 240:index + 720]
        avg_1 = np.mean(data1)
        avg_2 = np.mean(data2)
        new_data.append(avg_1)
        new_data.append(avg_2)

    real_data = []
    for i in range(0, 10):
        real_data.append(new_data[2 * i])
        for j in range(0, 14):
            real_data.append(0)
        real_data.append(new_data[2 * i + 1])
        for j in range(0, 44):
            real_data.append(0)

    return real_data    


def load_latency_timeline():
    res = {}

    path = r'fn/latency.txt'
    with open(path) as f:
        data = np.loadtxt(f, delimiter="\n")
        new_data = get_data_v2(data)    
        new_data = [i / 1000 for i in new_data]
        res["Fn"] = new_data

    path2 = r'mitosis/latency.txt'
    with open(path2) as f:
        data_2 = np.loadtxt(f, delimiter="\n")
        new_data2 = get_data_v2(data_2)    
        new_data2 = [i / 1000 for i in new_data2]
        res["MITOSIS"] = new_data2

    path5 = r'faasnet/latency.txt'
    with open(path5) as f:
        data_5 = np.loadtxt(f, delimiter="\n")
        new_data5 = get_data_v2(data_5)
        new_data5 = [i / 1000 for i in new_data5]
        res["FaasNET"] = new_data5

    path3 = r'criu-remote/latency.txt'
    with open(path3) as f:
        data_3 = np.loadtxt(f, delimiter="\n")
        new_data3 = get_data_v2(data_3)
        new_data3 = [i / 1000 for i in new_data3]
        res["CRIU-remote"] = new_data3

    path4 = r'criu-local/latency.txt'
    with open(path4) as f:
        data_4 = np.loadtxt(f, delimiter="\n")
        new_data4 = get_data_v2(data_4)
        new_data4 = [i / 1000 for i in new_data4]
        res["CRIU-local"] = new_data4

    return res        

def get_real_data(data):
    baseline = data[0]

    offset = [baseline for i in range(0, 600)]
    data2 = data - offset

    data3 = data2 / 1024
    return data3
    
    
def load_mem_timeline():
    res = {}

    path = r'fn/output.txt'
    with open(path) as f:
        data = np.loadtxt(f, delimiter="\n")
        new_data = get_real_data(data)    
#        new_data = [i / 1000 for i in new_data]
        res["Fn"] = new_data

    path2 = r'mitosis/output.txt'
    with open(path2) as f:
        data_2 = np.loadtxt(f, delimiter="\n")
        new_data2 = get_real_data(data_2)    
#        new_data2 = [i / 1000 for i in new_data2]
        res["MITOSIS"] = new_data2

    path5 = r'faasnet/output.txt'
    with open(path5) as f:
        data_5 = np.loadtxt(f, delimiter="\n")
        new_data5 = get_real_data(data_5)
#        new_data5 = [i / 1000 for i in new_data5]
        res["FaasNET"] = new_data5

    path3 = r'criu-remote/output.txt'
    with open(path3) as f:
        data_3 = np.loadtxt(f, delimiter="\n")
        new_data3 = get_real_data(data_3)
#        new_data5 = [i / 1000 for i in new_data5]
        res["CRIU-remote"] = new_data3

    path4 = r'criu-local/output.txt'
    with open(path4) as f:
        data_4 = np.loadtxt(f, delimiter="\n")
        new_data4 = get_real_data(data_4)
#        new_data5 = [i / 1000 for i in new_data5]
        res["CRIU-local"] = new_data4

    return res            


if __name__ == "__main__":
    load_cdf()

==> data-new/loadspike/cdf-TC1.py <==
import os
import re
import matplotlib.pyplot as plt
import numpy as np

import matplotlib as mpl
from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch
import pandas as pd
from matplotlib import pyplot as plt
import seaborn as sns
import numpy as np
from matplotlib.pyplot import MultipleLocator

fontsize = 5.5
latex_col = 241.02039  ## pt
M = 1024 * 1024

path = r'./mitosis/latency.txt'
with open(path) as f:
    data = np.loadtxt(f, delimiter="\n")
data.sort()
# length should be 242
mask = data != 0
new_data = data[mask]
sample_size = len(new_data)
CY = float_range(0, 1, 1 / sample_size)

path2 = r'./fn/latency.txt'
with open(path2) as f:
    data2 = np.loadtxt(f, delimiter="\n")
data2.sort()
# length should be 242
mask2 = data2 != 0
new_data2 = data2[mask2]
sample_size2 = len(new_data2)
CY2 = float_range(0, 1, 1 / sample_size2)

path3 = r'./criu-remote/latency.txt'
with open(path3) as f:
    data3 = np.loadtxt(f, delimiter="\n")
data3.sort()
# length should be 242
mask3 = data3 != 0
new_data3 = data3[mask3]
sample_size3 = len(new_data3)
CY3 = float_range(0, 1, 1 / sample_size3)

# path4 = r'./rfork/TC1_latency.txt'
# with open(path4) as f:
#     data4 = np.loadtxt(f, delimiter="\n")
# data4.sort()
# # print("RFork Medium", data4[int(len(data4)/2)])
# # print("Ceph Medium", data3[int(len(data3)/2)])
# # print("CRIU Medium", data[int(len(data)/2)])
# # print("Fn Medium", data2[int(len(data2)/2)])

# # length should be 242
# mask4 = data4 != 0
# new_data4 = data4[mask4]
# sample_size4 = len(new_data4)
# CY4 = float_range(0, 1, 1 / sample_size4)

path5 = r'./faasnet/latency.txt'
with open(path5) as f:
    data5 = np.loadtxt(f, delimiter="\n")
data5.sort()
# length should be 242
mask5 = data5 != 0
new_data5 = data5[mask5]
sample_size5 = len(new_data5)
CY5 = float_range(0, 1, 1 / sample_size5)

new_data = [np.log10(item) for item in new_data]
new_data2 = [np.log10(item) for item in new_data2]
new_data3 = [np.log10(item) for item in new_data3]
# new_data4 = [np.log10(item) for item in new_data4]
new_data5 = [np.log10(item) for item in new_data5]
CY = [item * 100 for item in CY]
CY2 = [item * 100 for item in CY2]
# CY3 = [item * 100 for item in CY3]
# CY4 = [item * 100 for item in CY4]
CY5 = [item * 100 for item in CY5]

sample_step = 300
mk_sz = 2

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['axes.prop_cycle'] = plt.cycler(color=sns.color_palette("Set2").as_hex())
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    linewidth = 0.2
    fig, ax = plt.subplots()
    plt.yticks(fontsize=fontsize - 1, fontproperties=font)
    plt.xticks(fontsize=fontsize - 1, fontproperties=font)

    ax.plot(np.array(new_data2)[::sample_step], np.array(CY2)[::sample_step],
            markersize=mk_sz,
            label="Fn", markerfacecolor='none',
            marker='+', linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth,
            color="red")

    ax.plot(np.array(new_data)[::sample_step], np.array(CY)[::sample_step], label="MITOSIS",
            markersize=mk_sz,
            markerfacecolor='none',
            marker='o',
            linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth, color="blue")
    ax.plot(np.array(new_data3)[::sample_step], np.array(CY3)[::sample_step], label="CRIU-remote",
            markersize=mk_sz,
            markerfacecolor='none',
            marker='x', linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth, color="#cc00cc")
    # ax.plot(np.array(new_data4)[::sample_step], np.array(CY4)[::sample_step], label="MITOSIS",
    #         markersize=mk_sz,
    #         markerfacecolor='none',
    #         marker='v', linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth, color="black")
    ax.plot(np.array(new_data5)[::sample_step], np.array(CY5)[::sample_step], label="FaaSNet",
        markersize=mk_sz,
        markerfacecolor='none',
        marker='v', linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth, color="green")

    ax.set_xlabel('Latency (msec)', fontsize=fontsize, labelpad=0)
    ax.set_ylabel('CDF (%)', fontsize=fontsize, labelpad=-1)

    ax.xaxis.set_major_locator(MultipleLocator(1))
    ax.yaxis.set_major_locator(MultipleLocator(20))
    plt.xticks(range(1, 6), ['$10^1$', '$10^2$', '$10^3$', '$10^4$', '$10^5$'], fontsize=fontsize - 1,
               fontproperties=font)
    ax.set_xlim([0.5, 5.5])
    ax.set_ylim([-4, 100])

    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.38, hf=0.23))

    ax.tick_params(which='major', width=0.3, length=1.5)
    ax.tick_params(which='minor', width=0)
    ax.tick_params(axis="y", pad=1.2)
    ax.tick_params(axis="x", pad=1.2)

    leg = ax.legend(fontsize=fontsize - 2, frameon=False,
                    loc='lower right', handlelength=1, ncol=1)

    renderer = fig.canvas.get_renderer()
    reverse_legends(leg, renderer)
    plt.title("Image", x=0.893, y=0.75, fontsize=fontsize - 1, bbox=dict(alpha=1,facecolor='#F5FED6',edgecolor='black',boxstyle='square',lw=0.1))

    # fig.savefig(os.path.splitext(__file__)[0] + ".pdf", dpi=1000, format='pdf', bbox_inches="tight")
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")


==> data-new/loadspike/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618
def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def float_range(start, end, step):
    range_list = []
    i = float(start)
    while i < end:
        range_list.append(i)
        i = float(i) + float(step)
    return range_list

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data-new/loadspike/latency-TC1.py <==
import os
import re
import matplotlib.pyplot as plt
import numpy as np

import matplotlib as mpl
from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch
import pandas as pd
from matplotlib import pyplot as plt
import seaborn as sns
import numpy as np
from matplotlib.pyplot import MultipleLocator

fontsize = 5.5
latex_col = 241.02039  ## pt
M = 1024 * 1024


def get_data_v2(input_data):
    new_data = []
    # we should get a list of size 20
    for j in range(0, 10):
        index = j * 720
        data1 = input_data[index:index + 240]
        data2 = input_data[index + 240:index + 720]
        avg_1 = np.mean(data1)
        avg_2 = np.mean(data2)
        new_data.append(avg_1)
        new_data.append(avg_2)

    real_data = []
    for i in range(0, 10):
        real_data.append(new_data[2 * i])
        for j in range(0, 14):
            real_data.append(0)
        real_data.append(new_data[2 * i + 1])
        for j in range(0, 44):
            real_data.append(0)

    return real_data


path = r'fn/latency.txt'
with open(path) as f:
    data = np.loadtxt(f, delimiter="\n")
new_data = get_data_v2(data)

path2 = r'mitosis/latency.txt'
with open(path2) as f:
    data_2 = np.loadtxt(f, delimiter="\n")
new_data2 = get_data_v2(data_2)

path3 = r'criu-remote/latency.txt'
with open(path3) as f:
    data_3 = np.loadtxt(f, delimiter="\n")
new_data3 = get_data_v2(data_3)
#

# path4 = r'./rfork/TC1_latency.txt'
# with open(path4) as f:
#     data_4 = np.loadtxt(f, delimiter="\n")
# new_data4 = get_data_v2(data_4)

path5 = r'faasnet/latency.txt'
with open(path5) as f:
    data_5 = np.loadtxt(f, delimiter="\n")
new_data5 = get_data_v2(data_5)

def calculate_medium(data):
    tmp = []
    for d in new_data:
        tmp.append(d)
    tmp.sort()
    print("medium {}", tmp[int(len(tmp) / 2)])

# print(data_4[0:3])
# calculate_medium(data_4)

x_set = [i for i in range(0, 200)]
x_set = [item / 60 for item in x_set]
new_data = [i / 1000 for i in new_data]
new_data2 = [i / 1000 for i in new_data2]
new_data3 = [i / 1000 for i in new_data3]
# new_data4 = [i / 1000 for i in new_data4]
new_data5 = [i / 1000 for i in new_data5]

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['axes.prop_cycle'] = plt.cycler(color=sns.color_palette("Set2").as_hex())
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    linewidth = 0.6
    fig, ax = plt.subplots()
    plt.yticks(fontsize=fontsize, fontproperties=font)
    plt.xticks(fontsize=fontsize, fontproperties=font)

    ax.plot(x_set, new_data[380:580], label="Fn", markerfacecolor='none',
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="red")

    ax.plot(x_set, new_data3[380:580], label="CRIU-remote",
            markerfacecolor='none', markersize=0,
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="#cc00cc")
    ax.plot(x_set, new_data2[380:580], label="MITOSIS",
            markerfacecolor='none',
            marker=None, markersize=0,
            linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="blue")            
    # ax.plot(x_set, new_data4[380:580], label="MITOSIS",
    #         markerfacecolor='none',
    #         marker=None, linestyle="solid",
    #         markeredgewidth=linewidth, linewidth=linewidth, color="black")
    ax.plot(x_set, new_data5[380:580], label="FaaSNet",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color="green")

    ax.set_xlabel('Timeline (minute)', fontsize=fontsize, labelpad=0.2)
    ax.set_ylabel('Latency (second)', fontsize=fontsize, labelpad=1.2)
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.8, hf=0.27))
    ax.tick_params(which='major', width=0.3, length=1.5)
    ax.tick_params(which='minor', width=0)
    ax.yaxis.set_major_locator(MultipleLocator(2))
    ax.set_ylim([0, 18])
    ax.xaxis.set_major_locator(MultipleLocator(0.5))
    ax.set_xlim([0, 3.2])

    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=0.8, ncol=4, columnspacing=0.8)
    plt.title("Image", x=0.948, y=0.79, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6', edgecolor='black', boxstyle='square', lw=0.1))

    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")
    # fig.savefig(os.path.splitext(__file__)[0] + ".pdf", dpi=1000, format='pdf', bbox_inches="tight")


==> data-new/loadspike/loadspike-image.py <==
from audioop import reverse
from modulefinder import EXTENDED_ARG
from turtle import color
from matplotlib.font_manager import FontProperties
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
import matplotlib.gridspec as gridspec
from pyparsing import alphas
from brokenaxes import brokenaxes

from common import *

from matplotlib import rc

rc("text", usetex=True)

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch
fontsize = 5.5
latex_col = 241.02039  ## pt
marker_sz = 2.0    
linewidth = 0.4
leg_font = fontsize - 1.5

from app import *

def adjust_ax_style(ax, disable=True):
    if disable:
        ax.tick_params(which="major", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="x")
        ax.tick_params(which="minor", length=0, axis="y")
        ax.tick_params(which="major", length=1, axis="y")
    ax.tick_params(axis="y", which="major", pad=2)
    ax.yaxis.set_tick_params(width=0.2)

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

color_list = {
    "Fn" : "black",
    "MITOSIS" : "#66c2a5",
    "Fn+FaasNET" : "#fdae61",
    "CRIU-remote" : "#d53e4f",
    "CRIU-local" : "#f46d43"
}        

def get_median(label,data):
    return
    idx = len(data) / 2
    print(label, "median latency: ", data[int(idx)])

def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"    
    
def plot_cdf(fig,spec):
    global color_list
    ax = fig.add_subplot(spec)
    cdfs = load_cdf()
    
    ax.plot(cdfs["Fn"][0], cdfs["Fn"][1],
            markersize=marker_sz,
            label="Base (Fn)", markerfacecolor='none',
            #marker='+', 
            marker = None,
            linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth,
            color = color_list["Fn"])
    get_median("fn", cdfs["Fn"][1])

    ax.plot(cdfs["MITOSIS"][0], cdfs["MITOSIS"][1],
            markersize=marker_sz,
            label="+MITOSIS", markerfacecolor='none',
            #marker='x', 
            marker = None,
            linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth,
            color = color_list["MITOSIS"])            
    get_median("MITOSIS", cdfs["MITOSIS"][1])
            
    ax.plot(cdfs["FaasNET"][0], cdfs["FaasNET"][1],
            markersize=marker_sz,
            label="+FaasNET", markerfacecolor='none',
            #marker='o', 
            marker = None,
            linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth,
            color = color_list["Fn+FaasNET"])   
    get_median("FaasNET", cdfs["FaasNET"][1])

    ax.plot(cdfs["CRIU-remote"][0], cdfs["CRIU-remote"][1],
            markersize=marker_sz,
            label="+CRIU-remote", markerfacecolor='none',
            # marker='^', 
            marker = None,
            linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth,
            color=color_list["CRIU-remote"])     
    get_median("CRIU-remote", cdfs["CRIU-remote"][1])

    ax.plot(cdfs["CRIU-local"][0], cdfs["CRIU-local"][1],
            markersize=marker_sz,
            label="+CRIU-local", markerfacecolor='none',
            # marker='.', 
            marker = None,
            linestyle="solid", markeredgewidth=linewidth, linewidth=linewidth,
            color=color_list["CRIU-local"])   
    get_median("CRIU-local", cdfs["CRIU-local"][1])

    plt.yticks(fontsize=fontsize - 1, fontproperties=font)

    leg = ax.legend(
        fontsize=leg_font + 0.5,
        frameon=False,
        loc="lower right",
        handlelength=1.0,
        borderaxespad=1,
        labelspacing=0.6,
        ncol=1,
#        bbox_to_anchor=(0.42, 0.766),
    )    
    for line in leg.get_lines():
        line.set_linewidth(0.8)    
    renderer = fig.canvas.get_renderer()        
    reverse_legends(leg,render=renderer)

    ax.set_xlabel('Latency (ms)', fontsize=fontsize, labelpad=0.5)
    ax.set_ylabel('CDF (%)', fontsize=fontsize, labelpad=-1)    
    ax.xaxis.set_major_locator(MultipleLocator(1))
    ax.yaxis.set_major_locator(MultipleLocator(20))
    plt.xticks(range(0, 6), ['$10^1$', '$10^2$', '$10^3$', '$10^4$', '$10^5$','$10^6$'], fontsize=fontsize - 1,
               fontproperties=font)
    ax.set_ylim([-4, 100])        
    ax.xaxis.set_major_locator(MultipleLocator(0.5))
    ax.set_xlim([0, 6.5 - 1])
    
    adjust_ax_style(ax)
    
    return

def plot_latency_timeline(fig, spec):
    ax = fig.add_subplot(spec)
    timelines = load_latency_timeline()

    x_set = [i for i in range(0, 200)]
    x_set = [item / 60 for item in x_set]    
    
    ax.plot(x_set, timelines["Fn"][380:580], label="Base (Fn)", markerfacecolor='none',
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color=color_list["Fn"])    
    ax.plot(x_set, timelines["MITOSIS"][380:580], label="+MITOSIS",
            markerfacecolor='none',
            marker=None, markersize=0,
            linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color=color_list["MITOSIS"])            

    ax.plot(x_set, timelines["FaasNET"][380:580], label="+FaasNET",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color=color_list["Fn+FaasNET"])

    ax.plot(x_set, timelines["CRIU-remote"][380:580], label="+CRIU-remote",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color=color_list["CRIU-remote"])

    ax.plot(x_set, timelines["CRIU-local"][80:280], label="+CRIU-local",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color=color_list["CRIU-local"])

    ax.set_xlabel('Timeline (minute)', fontsize=fontsize, labelpad=0.5)
    ax.set_ylabel('Latency (second)', fontsize=fontsize, labelpad=1.5)        
    
    plt.xticks(fontsize=fontsize - 1, fontproperties=font)

    ax.xaxis.set_major_locator(MultipleLocator(0.5))
#    ax.set_xlim([-0, 3.2])  
    ax.set_ylim(0,20.1)
    ax.set_yticks([0,5,10,15,20], fontsize=fontsize - 1, fontproperties=font)
    plt.yticks(fontsize=fontsize - 1, fontproperties=font)    

    leg = ax.legend(
        fontsize=leg_font,
        frameon=False,
        loc="upper center",
        handlelength=0.8,
        labelspacing=0.5,
        borderaxespad=0.05,
        handletextpad=0.3,
        ncol=3,
        columnspacing=0.9
        #bbox_to_anchor=(0.46, 1.35),
    )  
    leg.set_visible(False)
    ax.xaxis.set_major_locator(MultipleLocator(0.5))
    ax.set_xlim([-0, 3.2])     

#    leg.set_columnspacingfloat(1)

    adjust_ax_style(ax)

    return

def plot_mem_timeline(fig,spec):
    ax = fig.add_subplot(spec)
    mem = load_mem_timeline()

    x_set = [i for i in range(0, 200)]
    x_set = [item / 60 for item in x_set]    
    
    ax.plot(x_set, mem["Fn"][380:580], label="Base (Fn)", markerfacecolor='none',
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color=color_list["Fn"])    
    ax.plot(x_set, mem["MITOSIS"][380:580], label="+MITOSIS",
            markerfacecolor='none',
            marker=None, markersize=0,
            linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color=color_list["MITOSIS"])            
    print(max(mem["FaasNET"][380:580]))
    ax.plot(x_set, mem["FaasNET"][380:580], label="+FaasNET",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color=color_list["Fn+FaasNET"])   
    ax.plot(x_set, mem["CRIU-remote"][380:580], label="+CRIU-remote",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color=color_list["CRIU-remote"])   

    ax.plot(x_set, mem["CRIU-local"][387:587], label="+CRIU-local",
        markerfacecolor='none',
        marker=None, linestyle="solid",
        markeredgewidth=linewidth, linewidth=linewidth, color=color_list["CRIU-local"])            

    ax.set_xlabel('Timeline (minute)', fontsize=fontsize, labelpad=0.5)
    ax.set_ylabel('Memory (MB)', fontsize=fontsize, labelpad=-0.5)        
    plt.yticks(fontsize=fontsize - 1, fontproperties=font)
    plt.xticks(fontsize=fontsize - 1, fontproperties=font)

    ax.yaxis.set_major_locator(MultipleLocator(400))
    ax.set_ylim([-1, 1600])

    ax.xaxis.set_major_locator(MultipleLocator(0.5))
    ax.set_xlim([-0, 3.2])    

    leg = ax.legend(
        fontsize=leg_font,
        frameon=False,
        loc="upper left",
        handlelength=0.3,
        labelspacing=0.5,
        ncol=5,
        columnspacing=0.9
        #bbox_to_anchor=(0.46, 1.35),
    )  
    leg.set_visible(False)

    adjust_ax_style(ax)    
    return

with plt.style.context(["science", "high-vis", "no-latex"]):
    plt.rcParams["lines.markersize"] = 3
    plt.rcParams["font.family"] = font.get_name()

    fig = plt.figure(constrained_layout=False)
    spec = gridspec.GridSpec(ncols=3, nrows=1, figure=fig, width_ratios=[0.35, 0.5, 0.5])

    plot_cdf(fig,spec[0,0])
    plot_latency_timeline(fig, spec[0, 1])
    plot_mem_timeline(fig, spec[0, 2])

    fig.set_size_inches(get_figsize(latex_col, wf=1.0 * 2 + 0.05 , hf=0.105 * 2.5))
    fig.subplots_adjust(wspace=0.2, hspace=0.18)
    
    fig.savefig(
        os.path.splitext(__file__)[0] + ".svg",
        dpi=1000,
        format="svg",
        bbox_inches="tight",
    )


==> data-new/loadspike/mem-TC1.py <==
import os
import re
import matplotlib.pyplot as plt
import numpy as np

import matplotlib as mpl
from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch
import pandas as pd
from matplotlib import pyplot as plt
import seaborn as sns
import numpy as np
from matplotlib.pyplot import MultipleLocator

fontsize = 5.5
latex_col = 241.02039  ## pt
M = 1024 * 1024

def get_real_data(data):
    baseline = data[0]

    offset = [baseline for i in range(0, 600)]
    data2 = data - offset

    data3 = data2 / 1024
    return data3


def float_range(start, end, step):
    range_list = []
    i = float(start)
    while i < end:
        range_list.append(i)
        i = float(i) + float(step)
    return range_list


path = r'fn/output.txt'
with open(path) as f:
    data = np.loadtxt(f, delimiter="\n")
new_data = get_real_data(data)


path2 = r'mitosis/output.txt'
with open(path2) as f:
    data2 = np.loadtxt(f, delimiter="\n")
new_data2 = get_real_data(data2)

path3 = r'criu-remote/output.txt'
with open(path3) as f:
    data3 = np.loadtxt(f, delimiter="\n")
new_data3 = get_real_data(data3)

# path4 = r'rfork/TC1_val3_mem.txt'
# with open(path4) as f:
#     data4 = np.loadtxt(f, delimiter="\n")
# new_data4 = get_real_data(data4)

path5 = r'faasnet/output.txt'
with open(path5) as f:
    data5 = np.loadtxt(f, delimiter="\n")
new_data5 = get_real_data(data5)

# do some thing, pick some point to fit it, for tmpfs rechoose one
# for TC1, maybe we should pick some different point
# rfork_baseline = new_data4[400:]
# fn_baseline = new_data[400:]
# base_offset = fn_baseline[21] - rfork_baseline[21]
# real_fn = fn_baseline - base_offset

# ceph_baseline = new_data3[400:]
# base_ceph_offset = ceph_baseline[21] - rfork_baseline[21]
# real_ceph = ceph_baseline - base_ceph_offset

# tmpfs_baseline = new_data2[400:]
# base_tmpfs_offset = tmpfs_baseline[18] - rfork_baseline[18]
# real_tmpfs = tmpfs_baseline - base_tmpfs_offset

# basic_offset = new_data4[380] - new_data3[380]
# new_data2 = new_data2 - basic_offset
# new_data4 = new_data4 - basic_offset

# faasnet_offset = new_data5[410] - new_data4[410]
# new_data5 = new_data5 - faasnet_offset

x_set = [i for i in range(0, 200)]

# print("fn max:", max(new_data[380:580]))
# print("tmpfs max:", max(new_data2[380:580]))
# print("cephfs max:", max(new_data3[380:580]))
# print("rfork max:", max(new_data4[380:580]))

# print("CRIU local", new_data2[437])
# print("MITOSIS", new_data4[437])
# print("Fn", new_data[437])
# print("FaaSNet", new_data5[437])
x_set = [item / 60 for item in x_set]
mk_sz = 2

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['axes.prop_cycle'] = plt.cycler(color=sns.color_palette("Set2").as_hex())
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    linewidth = 0.6
    fig, ax = plt.subplots()
    plt.yticks(fontsize=fontsize, fontproperties=font)
    plt.xticks(fontsize=fontsize, fontproperties=font)
    ax.plot(x_set, new_data[380:580],
            label="Fn", markerfacecolor='none', markersize=mk_sz,
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="red")
    ax.plot(x_set, new_data3[380:580], label="CRIU-remote",
            markerfacecolor='none', markersize=0,
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="#cc00cc")
    ax.plot(x_set, new_data2[380:580],
            label="MITOSIS", markerfacecolor='none',
            marker=None, markersize=0,
            linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="blue")            
    # ax.plot(x_set, new_data4[380:580],
    #         label="MITOSIS",
    #         markersize=mk_sz,
    #         markerfacecolor='none',
    #         marker=None, linestyle="solid",
    #         markeredgewidth=linewidth, linewidth=linewidth, color="black")
    ax.plot(x_set, new_data5[380:580],
            label="FaaSNet",
            markersize=mk_sz,
            markerfacecolor='none',
            marker=None, linestyle="solid",
            markeredgewidth=linewidth, linewidth=linewidth, color="green")
    ax.set_xlabel('Timeline (minute)', fontsize=fontsize, labelpad=0.2)
    ax.set_ylabel('Memory (MB)', fontsize=fontsize, labelpad=1.2)

    ax.yaxis.set_major_locator(MultipleLocator(400))
    ax.set_ylim([-1, 2400])

    ax.xaxis.set_major_locator(MultipleLocator(0.5))
    ax.set_xlim([-0, 3.2])

    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=1.2, hf=0.4))
    ax.tick_params(which='major', width=0.3, length=1.5)
    ax.tick_params(which='minor', width=0)
    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=1, ncol=5, columnspacing=1)

    plt.plot([0.95, 0.95], [0, 900], color='black', linestyle='dashed', linewidth=0.3)
    bbox_props = dict(
        fc=(1, 1, 1),
        ec="grey", lw=0.3
    )

    # index = 437
    # plt.annotate(
    #     'Fn:\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t362MB\nMITOSIS:\t\t\t\t\t\t\t16MB\nCRIU-local:\t\t\t\t\t29MB\nCRIU-remote:\t\t289MB\nFaaSNet:\t\t\t\t\t\t\t\t733MB',
    #     xy=(0.94, 29), xytext=(1.1, 350), bbox=bbox_props,
    #     arrowprops=dict(arrowstyle="->", connectionstyle="arc3", lw=0.4),
    #     fontsize=fontsize - 2, fontproperties=font)
    plt.title("Image", x=0.965, y=0.855, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6', edgecolor='black', boxstyle='square', lw=0.1))

    # fig.savefig(os.path.splitext(__file__)[0] + ".pdf", dpi=1000, format='pdf', bbox_inches="tight")
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/loadspike/thpt-TC1.py <==
import os
import re
import matplotlib.pyplot as plt
import numpy as np

import matplotlib as mpl
from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch
import pandas as pd
from matplotlib import pyplot as plt
import seaborn as sns
import numpy as np
from matplotlib.pyplot import MultipleLocator

fontsize = 5.5
latex_col = 241.02039  ## pt
M = 1024 * 1024

path = r'faasnet/thpt.txt'
with open(path) as f:
    data = np.loadtxt(f, delimiter="\n")

# path2 = r'rfork/TC0_thpt.txt'
# with open(path2) as f:
#     data2 = np.loadtxt(f, delimiter="\n")

# path3 = r'criu/tmpfs/TC0_thpt.txt'
# with open(path3) as f:
#     data3 = np.loadtxt(f, delimiter="\n")

# path4 = r'criu/cephfs/TC0_thpt.txt'
# with open(path4) as f:
#     data4 = np.loadtxt(f, delimiter="\n")

path5 = r'fn/thpt.txt'
with open(path5) as f:
    data5 = np.loadtxt(f, delimiter="\n")

x_set = [i for i in range(0, 200)]
x_set = [item / 60 for item in x_set]

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['axes.prop_cycle'] = plt.cycler(color=sns.color_palette("Set2").as_hex())
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    linewidth = 0.6
    fig, ax = plt.subplots()
    plt.yticks(fontsize=fontsize, fontproperties=font)
    plt.xticks(fontsize=fontsize, fontproperties=font)

    ax.plot(x_set, data[380:580], label="FaaSNet", markerfacecolor='none',
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="red")
    # ax.plot(x_set, data2[:200], label="CRIU-tmpfs",
    #         markerfacecolor='none',
    #         marker=None, markersize=0,
    #         linestyle="solid", markeredgewidth=linewidth,
    #         linewidth=linewidth, color="blue")
    # ax.plot(x_set, data3[:200], label="CRIU+remote",
    #         markerfacecolor='none', markersize=0,
    #         marker=None, linestyle="solid", markeredgewidth=linewidth,
    #         linewidth=linewidth, color="#cc00cc")
    # ax.plot(x_set, data4[:200], label="MITOSIS",
    #         markerfacecolor='none',
    #         marker=None, linestyle="solid",
    #         markeredgewidth=linewidth, linewidth=linewidth, color="black")
    ax.plot(x_set, data5[380:580], label="Fn", markerfacecolor='none',
            marker=None, linestyle="solid", markeredgewidth=linewidth,
            linewidth=linewidth, color="green")

    ax.set_xlabel('Timeline (minute)', fontsize=fontsize, labelpad=0.2)
    ax.set_ylabel('Thpt (op/s)', fontsize=fontsize, labelpad=1.2)
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.8, hf=0.27))
    ax.tick_params(which='major', width=0.3, length=1.5)
    ax.tick_params(which='minor', width=0)
    ax.yaxis.set_major_locator(MultipleLocator(100))
    ax.set_ylim([-25, 610])
    ax.xaxis.set_major_locator(MultipleLocator(0.5))
    ax.set_xlim([-0.2, 3.5])
    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper center', handlelength=1, ncol=4, columnspacing=1)
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")
    # fig.savefig(os.path.splitext(__file__)[0] + ".pdf", dpi=1000, format='pdf', bbox_inches="tight")


==> data-new/scalability/app.py <==
color_list = ["#d53e4f", "#f46d43","#3288bd", "#fee08b", "#ffffbf","#66c2a5","#e6f598", "#fdae61"]

class Application:
    def __init__(self, app_dict):
        """
        Caching denotes as baseline for normalization
        """
        self.app_dict = app_dict
        self.color_list = {}

        for count,k in enumerate(self.app_dict):
            self.color_list[k] = color_list[(count + 0) % len(color_list)]

    

==> data-new/scalability/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618
def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data-new/scalability/scale.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator

from common import *
from app import *

io_path = "../../excel-data-new/scale.xlsx"

data = pd.read_excel(io_path, sheet_name="image-processing")

image = {}

x = list(data.get(data.keys()[0]))
criu_local = list(data.get(data.keys()[1]))
criu_remote = list(data.get(data.keys()[2]))

image["criu-local"] = [x, criu_local]
image["criu-remote"] = [x, criu_remote]
print(image)

fontsize = 5.5
latex_col = 241.02039  ## pt

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x = np.linspace(0, 2 * np.pi, 400)
y = np.sin(x ** 2)

def format_ax(ax, xticks, yticks):
    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")
    ax.set_yticks(ticks = xticks, fontsize=fontsize - 2, fontproperties=font)
    ax.set_xticks(ticks = yticks, fontsize=fontsize - 2, fontproperties=font)
    ax.set_ylabel('Thpt (K/sec)', fontsize=fontsize, labelpad=1.5)
    ax.set_xlabel('Number of children machines', fontsize=fontsize, labelpad=1.5)
    ax.tick_params(axis="x",labelsize=fontsize - 1)
    ax.tick_params(axis="y",labelsize=fontsize - 1)


def plot_legend(ax):
    ax.plot(x,y,label="CRIU-local", color=color_list[0])
    ax.plot(x,y,label="CRIU-remote", color=color_list[1])

    ax.set(xlim=(0, -1), ylim=(0, -1))  ## clear all the data 
    ax.get_xaxis().set_visible(False)
    ax.get_yaxis().set_visible(False)    

    ax.legend(fontsize=fontsize * 1.2, frameon=False,
              loc='upper left', handlelength=1, labelspacing=1, ncol=1)    

    ax.spines['top'].set_visible(False)
    ax.spines['bottom'].set_visible(False)
    ax.spines['left'].set_visible(False)
    ax.spines['right'].set_visible(False)
    pass 

def plot_one(ax, app, name):
    (x,y) = app["criu-local"]    
    ax.plot(x, y, label="CRIU-local", color=color_list[0])

    (x,y) = app["criu-remote"]    
    ax.plot(x, y, label="CRIU-remote", color=color_list[1])
    format_ax(ax,[0,5,10,15,20],[0,5,10,15,20])
    ax.set_title(name, fontsize=fontsize, pad=-0.5)

    return

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    plt.subplot(521)

    fig, axs = plt.subplots(2, 5)
    plot_legend(axs[0,0])
    plot_one(axs[0,1], image, "image-processing")
    plot_one(axs[0,2], image, "image-processing")
    plot_one(axs[0,3], image, "image-processing")
    plot_one(axs[0,4], image, "image-processing")
    plot_one(axs[1,0], image, "image-processing")
    plot_one(axs[1,1], image, "image-processing")
    plot_one(axs[1,2], image, "image-processing")
    plot_one(axs[1,3], image, "image-processing")
    plot_one(axs[1,4], image, "image-processing")

    fig.set_size_inches(get_figsize(latex_col, wf=2, hf=0.6))
    fig.tight_layout()

#    plt.show()
    
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")



==> data-new/state-share/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')
con_font = fm.FontProperties(fname = '/System/Library/Fonts/Courier.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']
golden_ratio = 0.618
def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data-new/state-share/main.py <==
from modulefinder import EXTENDED_ARG
import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator
from paramiko import io_sleep

from common import *
#from app import *

mpl.rcParams["hatch.linewidth"] = 0.2  # previous pdf hatch

x_tick_names = ['image', 'matmul', 'gzip', 'linpack', 'chameleon', 'pyaes', 'dd']
fontsize = 5.5
latex_col = 241.02039  ## pt

sbar_wz = 0.25
whole_bar_width = sbar_wz * 6
width = whole_bar_width  # the width of the bars: can also be len(x) sequence
linewidth = 0.5

ylabel_sz = fontsize + 0.5
yticks_sz = fontsize
xlabel_sz = fontsize + 0.5

def plot_legend(ax):
    leg = ax.legend(fontsize=fontsize - 1, 
              loc='best', handlelength=0.8, labelspacing=0.4, ncol=1,
              frameon=True, fancybox=False,
#              bbox_to_anchor=(0,0.8)              
              )    
    leg.get_frame().set_linewidth(0.0)        

mem_m = []
criu_copy = { 
  "overall": [],
  "checkpoint"  : [],
  "restore" : [], 
  "execution" : [],
}

criu_remote = { 
  "overall": [],
  "checkpoint"  : [],
  "restore" : [], 
  "execution" : [],
}

mitosis = {
  "overall": [],
  "checkpoint"  : [],
  "restore" : [], 
  "execution" : [],    
}

warm_start = []
cold_start = []
fn = []

def sum_up(v):
        a = np.array(v["execution"])
        print(v["execution"])
        a += np.array(v["checkpoint"]) 
        a += np.array(v["restore"])
        v["overall"] = a

def load_finra():
    io_path = "../../excel-data-new/finra.xlsx"
    data = pd.read_excel(io_path, sheet_name="latency")    
    nrules = list(data.get(data.keys()[0]))
    fn = list(data.get(data.keys()[1]))
    mitosis = list(data.get(data.keys()[2]))
    criu_remote = list(data.get(data.keys()[3]))
    criu_local = list(data.get(data.keys()[4]))
    single_peak = list(data.get(data.keys()[5]))
    return (nrules, fn,mitosis,criu_remote,single_peak,criu_local)
    

def load_data():
        global mem_m, criu_copy, warm_start, cold_start,fn

        ## first process the checkpoint data
        io_path = "../../excel-data-new/criu-motiv.xlsx"
        data = pd.read_excel(io_path, sheet_name="checkpoint")    
        data_warm = pd.read_excel(io_path, sheet_name="warm-start")  

        mem_m = list(data.get(data.keys()[0]))    
        print(mem_m)
        cold_start = list(data.get(data.keys()[1]))
        c_copy = list(data.get(data.keys()[2]))
        c_remote = list(data.get(data.keys()[3]))

        criu_copy["checkpoint"] = c_copy
        criu_remote["checkpoint"] = c_remote

        ## then the startup data
        data = pd.read_excel(io_path, sheet_name="startup")    
        cold_start = list(data.get(data.keys()[1]))
        c_copy = list(data.get(data.keys()[2]))        
        c_remote = list(data.get(data.keys()[3]))

        criu_copy["restore"] = c_copy
        criu_remote["restore"] = c_remote

        ## then the execution data         
        data = pd.read_excel(io_path, sheet_name="exe-random")    
        cold_start = list(data.get(data.keys()[1]))
        c_copy = list(data.get(data.keys()[2]))        
        c_remote = list(data.get(data.keys()[3]))
        
        criu_copy["execution"] = c_copy
        criu_remote["execution"] = c_remote

        ### load mitosis 
        io_path = "../../excel-data-new/micro.xlsx"
        data = pd.read_excel(io_path, sheet_name="prepare")    
        mitosis["checkpoint"] = list(data.get(data.keys()[4]))
        data = pd.read_excel(io_path, sheet_name="startup")    
        mitosis["restore"] = list(data.get(data.keys()[4]))
        data = pd.read_excel(io_path, sheet_name="exe")    
        mitosis["execution"] = list(data.get(data.keys()[4]))

        ### load Fn 
        io_path = "../../excel-data-new/micro.xlsx" 
        data = pd.read_excel(io_path, sheet_name="state-transfer")    
        fn = list(data.get(data.keys()[2]))

        ## finally sum up
        sum_up(criu_copy)
        sum_up(criu_remote)        
        sum_up(mitosis)

        warm_start = list(data_warm.get(data_warm.keys()[1]))

def adjust_ax_style(ax):
    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=1.5, axis="y") 
    ax.tick_params(axis='y', labelsize=yticks_sz)
    ax.tick_params(axis='y', which='major', pad=2)    

    for s in ax.spines:
        ax.spines[s].set_linewidth(0.1)

new_color_list = {
    "Fn" : "black",
    "MITOSIS" : "#66c2a5",
    "Fn+FaasNET" : "#fdae61",
    "CRIU-remote" : "#d53e4f",
    "CRIU-local" : "#f46d43"
}           

def plot_state(ax):
    global warm_start,cold_start

    mem_mb = mem_m  
    checkpoint = criu_copy["checkpoint"]
    startup = criu_copy["restore"]
    execution = criu_copy["execution"]
    overall = criu_copy["overall"]    

#    ax.plot(mem_mb, checkpoint, markerfacecolor='none', linestyle="solid",label="Checkpoint",
#            linewidth=linewidth, color=color_list[1])  
#    ax.fill_between(mem_mb, checkpoint, 0, label="Checkpoint", color="#99d594")
    temp = [checkpoint[i] + startup[i] for i in range(len(startup))]
#    ax.fill_between(mem_mb, temp, checkpoint, color="#ffffbf", label="Restore")
#    ax.fill_between(mem_mb, overall, temp,color="#fc8d59", label="Execution")

    ax.set_xscale('log')
    ax.set_xticks([1,4,16,64,256,1024],labels=[1,4,16,64,256,1024], fontsize=fontsize - 2, fontproperties=font)
    ax.tick_params(axis='x', which='major', pad=1)    
   
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ax.set_yticks([0, 1000, 2000, 3000, 4000,5000], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('Function time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)
    ax.set_ylim(0,5001)

    ax.tick_params(axis='y', which='major', pad=1) 

    adjust_ax_style(ax)
    ax.tick_params(axis='x', labelsize=fontsize)
    ax.set_xlabel('Working-set size (MB)', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    

    ax.set_title("Data transfer benchmark", y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1))
    marker_sz = 3.2        

    ax.plot(mem_mb, fn,  linestyle="solid",label="Fn (Redis)",
            linewidth=linewidth, marker='+',
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["Fn"],
            markerfacecolor="none",
            )     

    ax.plot(mem_mb, criu_copy["overall"],  linestyle="solid",label="CRIU-local",
            linewidth=linewidth, marker=".", 
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["CRIU-local"],
            markerfacecolor="none",
            )  

    ax.plot(mem_mb, criu_remote["overall"],  linestyle="solid",label="CRIU-remote",
            linewidth=linewidth, marker='^',
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["CRIU-remote"],
            markerfacecolor="none",
            ) 

    ax.plot(mem_mb, mitosis["overall"],  linestyle="solid",label="MITOSIS",
            linewidth=linewidth, marker="x", 
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["MITOSIS"],
            markerfacecolor="none",
            )             

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)


    print("local", overall[-1] / cold_start[-1])

    leg = ax.legend(fontsize=fontsize - 0.5, 
              loc='best', handlelength=1, labelspacing=0.8, ncol=1,
              frameon=True, fancybox=False,
              bbox_to_anchor=(0.6,0.9)              
              )    
              
    leg.get_frame().set_linewidth(0.0)     

    print("-------report results----------")
    compare_mitosis_fn = []
    for i in range(len(mitosis["overall"])):
        compare_mitosis_fn.append(fn[i] / mitosis["overall"][i])
    print("MITOSIS vs. Fn: ", min(compare_mitosis_fn), max(compare_mitosis_fn))

    compare_mitosis_criu_remote = []
    for i in range(len(mitosis["overall"])):
        compare_mitosis_criu_remote.append(criu_remote["overall"][i] / mitosis["overall"][i])    
    print("MITOSIS vs. CRIU-remote: ", min(compare_mitosis_criu_remote),max(compare_mitosis_criu_remote))        

def report_improve_time(a,b):
    improve_time = []
    for i in range(len(a)):
        improve_time.append((a[i] - b[i]) / a[i])
    return "{}-{}".format(min(improve_time),max(improve_time))

def plot_finra(ax):
    x, fn, mitosis, criu_remote,single_peak, criu_local = load_finra()

    marker_sz = 3.2        
    ax.tick_params(axis='x', which='major', pad=1)    
    ax.tick_params(axis='y', labelsize=fontsize - 1)

    ax.plot(x, fn,  linestyle="solid",label="Fn (Redis)",
            linewidth=linewidth, marker='+',
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["Fn"],
            markerfacecolor="none",
            )   

    ax.plot(x, mitosis,  linestyle="solid",label="MITOSIS",
            linewidth=linewidth, marker="x", 
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["MITOSIS"],
            markerfacecolor="none",
            )  

    ax.plot(x, criu_remote,  linestyle="solid",label="CRIU-remote",
            linewidth=linewidth, marker='^',
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["CRIU-remote"],
            markerfacecolor="none",
            )  

    ax.plot(x, criu_local,  linestyle="solid",label="CRIU-local",
            linewidth=linewidth, marker=".", 
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["CRIU-local"],
            markerfacecolor="none",
            )             

    ax.plot(x, single_peak,  linestyle="solid",label="Single-function",
            linewidth=linewidth, marker='',
            markersize=marker_sz,
            markeredgewidth=linewidth,            
            color=new_color_list["Fn+FaasNET"],
            markerfacecolor="none",
            )                           

    leg = ax.legend(fontsize=fontsize - 0.5, 
              loc='best', handlelength=0.5, labelspacing=0.3, ncol=2,
              frameon=True, fancybox=False,
              columnspacing=0.7,              
#              bbox_to_anchor=(0.6,0.9)              
              )                 
                       
    leg.get_frame().set_linewidth(0.0)     

    ax.set_title("FINRA workflow", y=0.9, fontsize=fontsize,
              bbox=dict(alpha=1, facecolor='#ffffff', edgecolor='black', boxstyle='square', lw=0.1),zorder=1024)    
    ax.set_xticks([0, 50, 100,150, 200],labels=[0, 50, 100,150, 200], fontsize=fontsize , fontproperties=font)
    ax.set_xlabel('Number of rules', fontsize=fontsize + 1, labelpad=2, fontproperties=font)    
    ax.set_yticks([0, 1000, 2000, 3000, 4000,5000], fontsize=fontsize - 1, fontproperties=font)
    ax.set_ylabel('Workflow time (ms)', fontsize=ylabel_sz, labelpad=1.5,fontproperties=font)

    ax.yaxis.grid(color="black", linestyle=(0, (5, 10)), linewidth=0.1, zorder=0)

    adjust_ax_style(ax)

    ### compare 
    s = report_improve_time(fn,mitosis)
    print("mitosis vs. fn", s)
    s = report_improve_time(criu_remote, mitosis)
    print("mitosis vs. criu_remote", s)
    s = report_improve_time(single_peak,mitosis)
    print("mitosis vs. single",s)
    s = report_improve_time(criu_local,mitosis)
    print("mitosis vs. criu_local",s)


def main_v1():
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, (ax1,ax2) = plt.subplots(1, 2, gridspec_kw={})    
    load_data()

    plot_state(ax1)
    plot_finra(ax2)

    fig.tight_layout()
    fig.set_size_inches(get_figsize(latex_col, wf=1.08, hf=0.32))
    fig.subplots_adjust(wspace=0.33)    

    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")
        

with plt.style.context(['science', 'high-vis', 'no-latex']):
    main_v1()

==> data/motiv/common.py <==
import matplotlib.font_manager as fm
import numpy as np

font = fm.FontProperties(fname = '/System/Library/Fonts/Helvetica.ttc')

#color_list = ["#E24A33","#348ABD","#988ED5","#777777","#FBC15E","#8EBA42","#FFB5B8"]
color_list = ["#268BD2", "#2AA198", "#859900", "#B58900", "#CB4B16", "#DC322F", "#D33682", "#6C71C4"]
bar_color_list = ["#F7FBFF",'#DEEBF7','#C6DBEF','#9ECAE1','#6BAED6','#4292C6','#2171B5','#084594']

def sumzip(*items):
    return [sum(values) for values in zip(*items)]

def set_axis_formats(axises,fontsize): 
    for ax in axises:
        for axis in ['top', 'bottom', 'left', 'right']:
            ax.spines[axis].set_linewidth(0.3)        
        ax.tick_params(which='major', width=0.3, length=1.5)
        ax.tick_params(which='minor', width=0)   
        ax.tick_params(axis='x', labelsize=fontsize)
        ax.tick_params(axis='y', labelsize=fontsize)


def fixed_aspect_ratio(ratio,ax):
    '''
    Set a fixed aspect ratio on matplotlib plots 
    regardless of axis units
    '''
    xvals,yvals = ax.axes.get_xlim(),ax.axes.get_ylim()

    xrange = xvals[1]-xvals[0]
    yrange = yvals[1]-yvals[0]
    ax.set_aspect(ratio*(xrange/yrange), adjustable='box')

def scale_sz(width, origin):
    w,h = origin
    return (width, h * width / w)

def mult_ratio(orign, ratio):
    x,y = orign
    rx,ry = ratio
    return (x * rx, y * ry)


def reverse_legends(leg,render):
    vp = leg._legend_box._children[-1]._children[0]
    for c in vp._children:
       c._children.reverse()
    vp.align="right"

def transfrom_ticks(x, tick_vals):
    # count from 1 to n
    # result value [0, x]
    n = len(tick_vals)

    anchor = [num + 1 for num in range(n)]  # 1 ~ n
    res = []

    for item in x:
        for i in range(n):
            tick = tick_vals[i]
            if item < tick_vals[i]:
                base = i
                if i == 0:
                    res.append(0 + item / tick)
                else:
                    pre_tick = tick_vals[i - 1]
                    res.append(base + (item - pre_tick) / (tick - pre_tick))
                break
            elif item == tick_vals[i]:
                res.append(i + 1)
                break
            elif item > tick_vals[i]:
                base = i + 1
                if i == n - 1:  # no bigger
                    res.append(base + abs(item - tick_vals[i]) / (tick_vals[i]))
                    break
                else:
                    pass  # next one
    return res

def get_figsize(columnwidth, wf=0.5, hf=(5.**0.5-1.0)/2.0, ):
    """Parameters:
    - wf [float]:  width fraction in columnwidth units
    - hf [float]:  height fraction in columnwidth units.
                       Set by default to golden ratio.
    - columnwidth [float]: width of the column in latex. Get this from LaTeX 
                               using \showthe\columnwidth
    Returns:  [fig_width,fig_height]: that should be given to matplotlib
      """
    fig_width_pt = columnwidth*wf 
    inches_per_pt = 1.0/72.27               # Convert pt to inch
    fig_width = fig_width_pt*inches_per_pt  # width in inches
#    fig_height = fig_width*hf      # height in inches
    fig_height = columnwidth * hf * inches_per_pt
    return [fig_width, fig_height]


def cdf_transform(data):
    """
    return back the (x,y) of cdf graph
    :param data:
    :return:
    """
    data_sorted = np.sort(data)

    # calculate the proportional values of samples
    p = 1. * np.arange(len(data)) / (len(data) - 1)
    return data_sorted, p

==> data/motiv/motiv-criu-checkpoint-bd.py <==
import pandas as pd
from matplotlib import pyplot as plt
import numpy as np
import matplotlib as mpl
import os

from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch

io_path = '../../excel-data/checkpoint-breakdown.xlsx'
sheet_name = 'breakdown'

data = pd.read_excel(io_path, sheet_name=sheet_name)
type = list(data.get(data.keys()[0]))
type_set = ['CRIU+tmpfs+Hello', 'CRIU+cephfs+Hello', 'CRIU+tmpfs+Thumbnail+16MB', 'CRIU+cephfs+Thumbnail+16MB']
x_set = ['CRIU+tmpfs\nHello', 'CRIU+cephfs\nHello', 'CRIU+tmpfs\nThumbnail 16MB', 'CRIU+cephfs\nThumbnail 16MB']

title_set = ['tmpfs\n(TC0)', 'DFS\n(TC0)', 'tmpfs\n(TC1)', 'DFS\n(TC1)']
mem = list(data.get(data.keys()[1]))
state = list(data.get(data.keys()[2]))

agg_data = [(type[i], mem[i], state[i]) for i in range(len(type))]
mem_list = []
state_list = []
for i in range(4):
    mem_list += [item[1] for item in list(filter(lambda row: type_set[i] == row[0], agg_data))]
    state_list += [item[2] for item in list(filter(lambda row: type_set[i] == row[0], agg_data))]

## styles 
fontsize = 6
latex_col = 241.02039  ## pt
bar_width = 0.4
pos = [1, 1, 5]

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    #    plt.title('CRIU Checkpoint Breakdown')
    plt.yticks(np.arange(0, 44, 4))
    #    plt.ylabel('Time (ms)')
    ax.set_ylabel('Time (ms)', fontsize=fontsize, labelpad=0)

    print(mem_list)

    runtime_list = []
    for i in range(4):
        runtime_list.append(round(mem_list[i] + state_list[i], 4))

    #    ax.set_xlim([0.5,2])

    #    print(state_list)
    plt.bar(title_set, state_list, bar_width, label='Others', lw=0.3, edgecolor="black", color="white", hatch='xxxxxx')
    plt.bar(title_set, mem_list, bar_width, bottom=state_list, label='Checkpoint memory', lw=0.3, edgecolor="black",
            color="black")

    ax.set_xticklabels(title_set, rotation=45)
    plt.xticks(fontsize=fontsize , fontproperties=font)
    plt.yticks(fontsize=fontsize )  # , fontproperties = font)
    plt.title("TC0 + TC1", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6',
                        edgecolor='black', boxstyle='square', lw=0.1))

    ax.set_yticks([0, 20, 40, 60])

    #    ax.tick_params(which='major', length=0,axis="y")
    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")

    fig.tight_layout()

    fig.set_size_inches(get_figsize(latex_col, wf=0.37, hf=0.4))

    handles, labels = ax.get_legend_handles_labels()
    print(handles, labels)
    new_labels = [labels[1], labels[0]]
    new_handles = [handles[1], handles[0]]
    #    ax.legend(handles, labels)

    ax.legend(new_handles, new_labels, fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=1.5)
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)

    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")
#              bbox_to_anchor=(1, 1))

#    plt.show()
# plt.savefig('CRIU-Checkpoint-Breakdown.svg', dpi=1000, format='svg', bbox_inches="tight")


==> data/motiv/motiv-criu-restore-bd-tc10.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# python image resize
# TODO: add 16MB to python app to enlarge memory restore time

import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd

import matplotlib as mpl
from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch

io_path = '../../excel-data/motiv-criu-restore-bd.xlsx'
sheet_name = 'tc10'

data = pd.read_excel(io_path, sheet_name=sheet_name)
type = list(data.get(data.keys()[0]))
isolation = list(data.get(data.keys()[1]))
memory = list(data.get(data.keys()[2]))
execution = list(data.get(data.keys()[3]))

# labels = type
labels = ["CRIU\nbase", "+OnDemand\nbase", "CRIU\nDFS", "+OnDemand\nDFS"]
isolation = np.array(isolation)
memory = np.array(memory)
execution = np.array(execution)

## styles 
fontsize = 6
latex_col = 241.02039  ## pt
bar_width = 0.4
pos = [1, 1, 5]

width = 0.25  # the width of the bars: can also be len(x) sequence

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    plt.ylim([0, 180])
    plt.yticks(np.arange(0, 181, 60))

    ax.bar(labels, isolation, bar_width, label='Restore isolation', lw=0.3, edgecolor="black", color="white",
           hatch='xxxxxx')
    ax.bar(labels, memory, bar_width, bottom=isolation,
           label='Restore others', lw=0.3, edgecolor="black", color="white")
    rects = ax.bar(labels, execution, bar_width, bottom=isolation + memory,
                   label='Execution', lw=0.3, edgecolor="black", color="black")

    plt.xticks(fontsize=fontsize, fontproperties=font)
    plt.yticks(fontsize=fontsize)  # , fontproperties = font)

    ax.set_xticklabels(labels, rotation=45)

    ax.set_ylabel('Time (ms)', fontsize=fontsize, labelpad=0)
    #       ax.set_title('CRIU restore/execution time')

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")

    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=1.5)

    fig.tight_layout()
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.35, hf=0.4))
    plt.title("TC1", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6', edgecolor='black', boxstyle='square', lw=0.1))

    #       plt.show()
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")


==> data/motiv/motiv-criu-restore-bd-tc6.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# python image resize
# TODO: add 16MB to python app to enlarge memory restore time

import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd

import matplotlib as mpl
from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch

io_path = '../../excel-data/motiv-criu-restore-bd.xlsx'
sheet_name = 'tc6'

data = pd.read_excel(io_path, sheet_name=sheet_name)
type = list(data.get(data.keys()[0]))[0:4]
isolation = list(data.get(data.keys()[1]))[0:4]
memory = list(data.get(data.keys()[2]))[0:4]
execution = list(data.get(data.keys()[3]))[0:4]

# labels = type
labels = ["CRIU\nbase", "+OnDemand\nbase", "CRIU\nDFS", "+OnDemand\nDFS"]
isolation = np.array(isolation)
memory = np.array(memory)
execution = np.array(execution)

## styles 
fontsize = 6
latex_col = 241.02039  ## pt
bar_width = 0.4
pos = [1, 1, 5]

width = 0.25  # the width of the bars: can also be len(x) sequence

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()
    fig, ax = plt.subplots()

    plt.ylim([0, 75])
    plt.yticks(np.arange(0, 76, 25))

    print(labels, isolation)

    ax.bar(labels, isolation, bar_width, label='Restore isolation', lw=0.3, edgecolor="black", color="white",
           hatch='xxxxxx')
    ax.bar(labels, memory, bar_width, bottom=isolation,
           label='Restore others', lw=0.3, edgecolor="black", color="white")
    rects = ax.bar(labels, execution, bar_width, bottom=isolation + memory,
                   label='Execution', lw=0.3, edgecolor="black", color="black")

    plt.xticks(fontsize=fontsize , fontproperties=font)
    plt.yticks(fontsize=fontsize )  # , fontproperties = font)

    ax.set_xticklabels(labels, rotation=45)

    ax.set_ylabel('Time (ms)', fontsize=fontsize, labelpad=0)
    #       ax.set_title('CRIU restore/execution time')

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")

    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper left', handlelength=1.5)

    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.tight_layout()
    fig.set_size_inches(get_figsize(latex_col, wf=0.37, hf=0.4))

    plt.title("TC0", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6', edgecolor='black', boxstyle='square', lw=0.1))

    #       plt.show()
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")


==> data/motiv/motiv-overall-1.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# python image resize

import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl

from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch

io_path = '../../excel-data/motiv-overall.xlsx'
sheet_name = 'tc10'

data = pd.read_excel(io_path, sheet_name=sheet_name)
type = list(data.get(data.keys()[0]))
checkpoint = list(data.get(data.keys()[1]))
transfer = list(data.get(data.keys()[2]))
restore = list(data.get(data.keys()[3]))
execution = list(data.get(data.keys()[4]))

checkpoint = np.array(checkpoint)
transfer = np.array(transfer)
restore = np.array(restore)
execution = np.array(execution)

## styles 
fontsize = 6
latex_col = 241.02039  ## pt
bar_width = 0.4
pos = [0.5, 1, 1.5, 2]

width = bar_width  # the width of the bars: can also be len(x) sequence
# labels = ["CRIU\nDRAM","+OnDemand\nDRAM", "CRIU\nDFS", "+OnDemand\nDFS"]
labels = ["CRIU\nbase", "+OnDemand\nbase", "CRIU\nDFS", "+OnDemand\nDFS"]
labels_0 = labels

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, ax = plt.subplots()

    plt.ylim([0, 251])
    #       plt.xlim([0,2.5])
    plt.yticks(np.arange(0, 250, 50))

    ax.bar(labels_0, checkpoint, width, label='Checkpoint', lw=0.3, edgecolor="black", color="white", hatch='xxxxxx')
    ax.bar(labels_0, transfer, width, bottom=checkpoint,
           label='Copy', lw=0.3, edgecolor="black", color="white")
    ax.bar(labels_0, restore, width, bottom=transfer + checkpoint,
           label='Restore', lw=0.3, edgecolor="black", color="white", hatch='//////')
    rects = ax.bar(labels_0, execution, width, bottom=transfer + checkpoint + restore,
                   label='Execution', lw=0.3, edgecolor="black", color="black")

    ax.set_ylabel('Time (ms)', fontsize=fontsize, labelpad=0)
    ax.set_xticklabels(labels, rotation=45)
    plt.xticks(fontsize=fontsize, fontproperties=font)
    plt.yticks(fontsize=fontsize)  # , fontproperties = font)

    #       ax.set_title('End-to-end Breakdown of CRIU')
    #       ax.bar_label(rects, padding=3)

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")

    plt.title("TC1", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6', edgecolor='black', boxstyle='square', lw=0.1))
    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper center', handlelength=1, ncol=2, labelspacing=0.1)

    fig.tight_layout()
    fig.set_size_inches(get_figsize(latex_col, wf=0.39, hf=0.4))
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)

    #       plt.show()
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")


==> data/motiv/motiv-overall.py <==
#!/usr/bin/env python
# -*- coding: utf-8 -*-

# python image resize

import matplotlib.pyplot as plt
import numpy as np
import os
import pandas as pd
import matplotlib as mpl

from common import *

mpl.rcParams['hatch.linewidth'] = 0.2  # previous pdf hatch

io_path = '../../excel-data/motiv-overall.xlsx'
sheet_name = 'tc6'

data = pd.read_excel(io_path, sheet_name=sheet_name)
type = list(data.get(data.keys()[0]))
checkpoint = list(data.get(data.keys()[1]))
transfer = list(data.get(data.keys()[2]))
restore = list(data.get(data.keys()[3]))
execution = list(data.get(data.keys()[4]))

labels_0 = type
checkpoint = np.array(checkpoint)
transfer = np.array(transfer)
restore = np.array(restore)
execution = np.array(execution)

## styles 
fontsize = 6
latex_col = 241.02039  ## pt
bar_width = 0.4
pos = [0.5, 1, 1.5, 2]

width = bar_width  # the width of the bars: can also be len(x) sequence
labels = ["CRIU\nbase", "+OnDemand\nbase", "CRIU\nDFS", "+OnDemand\nDFS"]
labels_0 = labels

with plt.style.context(['science', 'high-vis', 'no-latex']):
    plt.rcParams['lines.markersize'] = 3
    plt.rcParams['font.family'] = font.get_name()

    fig, ax = plt.subplots()

    plt.ylim([0, 126])
    #       plt.xlim([0,2.5])
    plt.yticks(np.arange(0, 121, 25))

    ax.bar(labels_0, checkpoint, width, label='Checkpoint', lw=0.3, edgecolor="black", color="white", hatch='xxxxxx')
    ax.bar(labels_0, transfer, width, bottom=checkpoint,
           label='Copy', lw=0.3, edgecolor="black", color="white")
    ax.bar(labels_0, restore, width, bottom=transfer + checkpoint,
           label='Restore', lw=0.3, edgecolor="black", color="white", hatch='//////')
    rects = ax.bar(labels_0, execution, width, bottom=transfer + checkpoint + restore,
                   label='Execution', lw=0.3, edgecolor="black", color="black")

    ax.set_ylabel('Time (ms)', fontsize=fontsize, labelpad=0)
    ax.set_xticklabels(labels, rotation=45)
    plt.xticks(fontsize=fontsize, fontproperties=font)
    plt.yticks(fontsize=fontsize)  # , fontproperties = font)

    #       ax.set_title('End-to-end Breakdown of CRIU')
    #       ax.bar_label(rects, padding=3)

    ax.tick_params(which='major', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="x")
    ax.tick_params(which='minor', length=0, axis="y")
    ax.tick_params(which='major', length=2, axis="y")

    plt.title("TC0", y=0.9, fontsize=fontsize - 1,
              bbox=dict(alpha=1, facecolor='#F5FED6', edgecolor='black', boxstyle='square', lw=0.1))
    ax.legend(fontsize=fontsize - 1, frameon=False,
              loc='upper center', handlelength=1, ncol=2, labelspacing=0.1)

    fig.tight_layout()
    for axis in ['top', 'bottom', 'left', 'right']:
        ax.spines[axis].set_linewidth(0.3)
    fig.set_size_inches(get_figsize(latex_col, wf=0.39, hf=0.4))

    #       plt.show()
    fig.savefig(os.path.splitext(__file__)[0] + ".svg", dpi=1000, format='svg', bbox_inches="tight")


==> data/motiv/motiv-trace-machine-count.py <==
import csv
import sys
import matplotlib.pyplot as plt
import seaborn as sns

from common import *

#file_name = sys.argv[1]
file_name = "request_burst_machine_count.csv"
#index = int(sys.argv[2])
index = 0

time = []
i = 0

offset = 400

while i < 1440 - offset:
    time.append(i)
    i += 1

fontsize = 6
latex_col = 241.02039  ## pt

def plot_line(raw_data,raw_data1):
    with plt.style.context(['science', 'high-vis', 'no-latex']):
#        plt.rcParams['axes.prop_cycle'] = plt.cycler(color=sns.color_palette("Set2").as_hex())
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()

        fig, (ax1, ax2) = plt.subplots(1, 2,sharex=True)
        fig.tight_layout()

#        fig.suptitle('Time (minute)',x = 0.5, y = 0.05, fontsize=fontsize)

        data0 = []
        base = 1
        for i in raw_data:
            data0.append(float(i) / base)

        data1 = []
        for i in raw_data1:
            data1.append(float(i) / base)

        lw = 0.5

#        plt.figure(figsize=(8, 6))
        ax1.plot(time, data0, linewidth=lw, color="red")
        plt.xlim([0,800])
        plt.ylim([0,30])

        print("660323", "max", max(data0))
        ax1.set_xlabel('Time (minute)',fontsize=fontsize, labelpad=0.3)
        ax1.set_ylabel("#Machines", fontsize = fontsize + 1, labelpad=0.4)
        ax1.set_title("Func 660323", y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))
        ax1.set_ylim(bottom=0)
        ax1.set_yticks([0,10,20,30])

        ax2.plot(time, data1,linewidth=lw, color="blue")
        print("9a3e4e", "min", min(data1))
        print("9a3e4e", "max", max(data1))
        plt.xlim([0,800])
        plt.ylim([0,15])
        ax2.set_xlabel('Time (minute)',fontsize=fontsize, labelpad=0.3)
        ax2.set_title("Func 9a3e4e", y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))
        ax2.set_ylim(bottom=0)
        ax2.set_yticks([0,5,10,15])

        fig.subplots_adjust(wspace=0.2, hspace=0)
        fig.set_size_inches(get_figsize(latex_col, wf=0.85, hf=0.2))

        set_axis_formats([ax1,ax2],fontsize)
        plt.subplot_tool()

        fig.savefig('motiv-trace-machine-count.svg', dpi=1000, format='svg', bbox_inches="tight")
#        plt.show()

def main():
    with open(file_name, 'r') as f:
        lines = csv.reader(f)
        i = 0
        all_lines = []
        for line in lines:
            all_lines.append(line)

        plot_line(all_lines[0][offset:], all_lines[1][offset:])

if __name__ == '__main__':
    main()


==> data/motiv/motiv-trace-v1.py <==
import csv
import sys
import matplotlib.pyplot as plt
import seaborn as sns

from common import *

#file_name = sys.argv[1]
file_name = "request_burst.csv"
#index = int(sys.argv[2])
index = 0

time = []
i = 0

offset = 400

while i < 1440 - offset:
    time.append(i)
    i += 1

fontsize = 6
latex_col = 241.02039  ## pt

def plot_line(raw_data,raw_data1):
    with plt.style.context(['science', 'high-vis', 'no-latex']):
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()

        fig, (ax1, ax2) = plt.subplots(1, 2,sharex=True)
        fig.tight_layout()

        data0 = []
        base = 1000
        for i in raw_data:
            data0.append(float(i) / base)

        data1 = []
        for i in raw_data1:
            data1.append(float(i) / base)

        lw = 0.5

        ax1.plot(time, data0, linewidth=lw, color="red")
        plt.xlim([0,800])
        plt.ylim([0.3,180])

        ax1.set_xlabel('Time (minute)',fontsize=fontsize, labelpad=0.3)
        ax1.set_ylabel("K calls/minute", fontsize = fontsize + 1, labelpad=0.4)
        ax1.set_title("Func 660323", y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))
        ax1.set_ylim(bottom=0)
        ax1.set_yticks([0, 60,120,180])

        ax2.plot(time, data1,linewidth=lw, color="blue")
        plt.xlim([0,800])
        plt.ylim([0.3,180])
        ax2.set_xlabel('Time (minute)',fontsize=fontsize, labelpad=0.3)
        ax2.set_title("Function 9a3e4e", y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))
        ax2.set_ylim(bottom=0)
        ax2.set_yticks([0, 60,120,180])

        fig.subplots_adjust(wspace=0.2, hspace=0)
        fig.set_size_inches(get_figsize(latex_col, wf=0.85, hf=0.2))
        set_axis_formats([ax1,ax2],fontsize)

        fig.savefig('motiv-trace-v1.svg', dpi=1000, format='svg', bbox_inches="tight")
#        plt.show()

def main():
    with open(file_name, 'r') as f:
        lines = csv.reader(f)
        i = 0
        all_lines = []
        for line in lines:
            all_lines.append(line)

        plot_line(all_lines[0][offset:], all_lines[1][offset:])

if __name__ == '__main__':
    main()


==> data/motiv/motiv-trace.py <==
import csv
import sys
import matplotlib.pyplot as plt
import seaborn as sns

from common import *

#file_name = sys.argv[1]
file_name = "request_burst.csv"
#index = int(sys.argv[2]) 
index = 0

time = []
i = 0

offset = 400

while i < 1440 - offset:
    time.append(i)
    i += 1

fontsize = 6
latex_col = 241.02039  ## pt

def plot_line(raw_data,raw_data1):
    with plt.style.context(['science', 'high-vis', 'no-latex']):    
#        plt.rcParams['axes.prop_cycle'] = plt.cycler(color=sns.color_palette("Set2").as_hex())
        plt.rcParams['lines.markersize'] = 3
        plt.rcParams['font.family'] = font.get_name()        

        fig, (ax1, ax2) = plt.subplots(1, 2,sharex=True)
        fig.tight_layout()        

#        fig.suptitle('Time (minute)',x = 0.5, y = 0.05, fontsize=fontsize)

        data0 = []
        base = 60 * 1000
        for i in raw_data:
            data0.append(float(i) / base)

        data1 = []
        for i in raw_data1:
            data1.append(float(i) / base)

        lw = 0.5            

#        plt.figure(figsize=(8, 6))
        ax1.plot(time, data0, linewidth=lw, color="red")
        plt.xlim([0,800])
        plt.ylim([0.3,3])

        ax1.set_xlabel('Time (minute)',fontsize=fontsize, labelpad=0.3)
        ax1.set_ylabel("K calls/sec", fontsize = fontsize + 1, labelpad=0.4)
        ax1.set_title("Func 660323", y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))
        ax1.set_ylim(bottom=0)        
        ax1.set_yticks([1.0,2.0,3.0])

 #       plt.axis('scaled')        
#        plt.suptitle("Function xx", x = 0.75, y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))        

    
        ax2.plot(time, data1,linewidth=lw, color="blue")
        plt.xlim([0,800])
        plt.ylim([0.3,3])
        ax2.set_xlabel('Time (minute)',fontsize=fontsize, labelpad=0.3)
        ax2.set_title("Function 9a3e4e", y=0.85, fontsize=fontsize, bbox=dict(alpha=1,facecolor='white',edgecolor='black',boxstyle='square',lw=0.1))
        ax2.set_ylim(bottom=0)
        ax2.set_yticks([1.0,2.0,3.0])

#        ax.set_ylabel('Called/second', fontsize=fontsize, labelpad=0.3)
#        plt.xticks(fontsize=fontsize - 1, fontproperties=font)
#        plt.yticks(fontsize=fontsize - 1, fontproperties=font)

#        plt.xlim([0,1250])
#        plt.ylim([0,3000])

        plt.subplot_tool() 

        fig.subplots_adjust(wspace=0.2, hspace=0)
        fig.set_size_inches(get_figsize(latex_col, wf=0.85, hf=0.22))
        set_axis_formats([ax1,ax2],fontsize)      

#        plt.subplots_adjust(left=None, bottom=None, right=1, top=None, wspace=None, hspace=None)

        fig.savefig('motiv-trace.svg', dpi=1000, format='svg', bbox_inches="tight")
#        plt.show()

def main():
    with open(file_name, 'r') as f:
        lines = csv.reader(f)
        i = 0
        all_lines = []
        for line in lines:
            all_lines.append(line)

        plot_line(all_lines[0][offset:], all_lines[1][offset:])

if __name__ == '__main__':
    main()        
